CuAD: Source-to-Source Automatic Differentiation of CUDA Kernels for Discrete Adjoints in Computational Fluid Dynamics

Discrete adjoint methods give the sensitivities that aerodynamic design and data assimilation require, but they remain hard to obtain for flow solvers that run on graphics processors. This paper presents CuAD, a source-to-source automatic differentiation tool that reads CUDA kernels and writes their tangent and adjoint versions as ordinary CUDA source. Its reverse mode is organised around the GPU thread. It adopts the convention of CUDA kernels that inputs and outputs do not alias, recomputes intermediate values instead of storing them, differentiates pure accumulations without a tape and keeps any remaining tape in a fixed thread-local array. We evaluate CuAD on four kernels from simple flow models and on a two-dimensional Euler solver. All generated derivatives pass dot-product tests to round-off, and the adjoint kernels cost two to six times the primal kernels. On a Biot-Savart summation compiled by one compiler, the CuAD adjoint costs about four times the primal at every size, as does Enzyme when the source declares the absence of aliasing with __restrict__. On the unchanged source Enzyme caches the loop in the device heap and costs 9 to 240 times the primal, while the heap tape of Clad costs 60 to 4400 times the primal and fails beyond 8192 vortices. Exact Jacobians assembled from the generated tangents also matter for accuracy. In single precision, the adjoint gradient of a finite-difference Jacobian reaches errors of 45 to 75 per cent on a stiff Burgers problem and of $5\times10^{-4}$ to $4\times10^{-2}$ on a transonic airfoil, whereas the generated Jacobian keeps them below $5\times10^{-5}$ and $3\times10^{-6}$. The applications include the shape sensitivities of lift and drag of a transonic NACA 0012, for which the residual, the boundary conditions and the wall force are differentiated by CuAD and the adjoint agrees with the tangent to $10^{-13}$.

==> anc/README.txt <==
Ancillary files for "CuAD: Source-to-Source Automatic Differentiation of CUDA Kernels for Discrete
Adjoints in Computational Fluid Dynamics".

bench/      Benchmark kernels K1-K4 (kernels.cu), the four-tool Biot-Savart harness (bs_tools.cu), the CuAD harness (bench_cuad.cu, nvcc) and the CuAD-vs-Clad
            harness (bench_clad.cu, clang + Clad plugin). Generate the derivatives with
              cuad    kernels.cu > gen/kernels_d.cuh
              cuad -r kernels.cu > gen/kernels_b.cuh
accuracy/   Steady Burgers study: burgers_acc.cu (FP32/FP64 residuals), jac.cu (Jacobian assembly on the GPU),
            acc.py (Newton solve, adjoint solves, error measures).
apps/       Applications: cuadk.cu (shared library of the generated kernels), cuadk.py (ctypes bindings),
            advdiff_app.py, nozzle_app.py, vortex_app.py; euler2d/ holds the 2-D Euler kernels (euler2d.cu),
            their host interface (e2dlib.cu, e2dlib_f.cu), the drivers euler2d_app.py and euler2d_fp32.py
            and to_float.py.
results/    Raw results (JSON lines, JSON, NPZ), resource usage of the compiled kernels and the generated code.
figs/       make_figs.py and apps_figs.py produce the figures from results/ (style in figstyle.py).

CuAD: https://github.com/SEUNGHYUN-JOO/CuAD (release v0.2.1)


==> anc/accuracy/acc.py <==
"""Adjoint gradient error caused by the Jacobian, for the steady viscous Burgers equation.

For each viscosity the discrete steady state is computed by Newton's method in double precision.
The Jacobian is then assembled on the GPU (jac.cu) with the CuAD tangent in single precision,
with single-precision central differences for several steps, and with the CuAD tangent in double
precision as the reference. For the objective J = h * sum(u_i^2) and a source term added to the
residual (R_i -> R_i - s_i), the gradient dJ/ds equals the adjoint vector, so its error is the
error of the adjoint solve. The adjoint systems are solved in double precision.
"""
import json, os, subprocess, sys
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = sys.argv[1] if len(sys.argv) > 1 else os.path.join(HERE, "out")
os.makedirs(OUT, exist_ok=True)
UB = -0.6
# viscosity sweep on a fixed grid, then grid sweep at a fixed viscosity
CASES = [(513, nu) for nu in (3e-1, 1e-1, 3e-2, 1e-2, 5e-3)] + [(n, 2e-2) for n in (65, 129, 257, 513, 1025, 2049)]
EPS = ["1e-2", "1e-3", "3e-4", "1e-4"]


def residual(u, nu, h):
    r = np.empty_like(u)
    r[0] = u[0] - 1.0; r[-1] = u[-1] - UB
    um, uc, up = u[:-2], u[1:-1], u[2:]
    r[1:-1] = (uc * (up - um) / (2 * h) - nu * (up - 2 * uc + um) / (h * h)) * h
    return r


def jacobian(u, nu, h):
    n = len(u); um, uc, up = u[:-2], u[1:-1], u[2:]
    lo = np.zeros(n); di = np.zeros(n); hi = np.zeros(n)
    di[0] = di[-1] = 1.0
    lo[1:-1] = (-uc / (2 * h) - nu / h ** 2) * h
    di[1:-1] = ((up - um) / (2 * h) + 2 * nu / h ** 2) * h
    hi[1:-1] = (uc / (2 * h) - nu / h ** 2) * h
    return sp.diags([lo[1:], di, hi[:-1]], [-1, 0, 1], format="csc")


def bands_to_csc(b, n):
    b = b.reshape(3, n)                     # J[i,i-1], J[i,i], J[i,i+1]
    return sp.diags([b[0, 1:], b[1], b[2, :-1]], [-1, 0, 1], format="csc")


rows = []
prev = {}
for N, nu in CASES:
    h = 1.0 / (N - 1); x = np.linspace(0, 1, N)
    # continuation: start from the solution at the previous (larger) viscosity on the same grid
    u = np.interp(x, *prev[N]) if N in prev else 1.0 + (UB - 1.0) * x
    for it in range(200):
        r = residual(u, nu, h)
        if np.linalg.norm(r, np.inf) < 1e-12:
            break
        u -= spla.spsolve(jacobian(u, nu, h), r)
    res = float(np.linalg.norm(residual(u, nu, h), np.inf))
    prev[N] = (x, u.copy())
    tag = os.path.join(OUT, f"n{N}_nu{nu:g}")
    u.tofile(tag + "_u.bin")
    subprocess.run([os.path.join(HERE, "jac"), tag + "_u.bin", str(N), repr(nu), tag] + EPS, check=True)
    J = {k: bands_to_csc(np.fromfile(f"{tag}_{k}.bin"), N) for k in ["ad64", "ad32"] + [f"fd32_{e}" for e in EPS]}
    ref = J["ad64"]
    analytic_err = spla.norm(ref - jacobian(u, nu, h)) / spla.norm(ref)
    kappa = float(np.linalg.cond(ref.toarray()))
    dJdu = 2 * h * u
    lam = {k: spla.spsolve(A.T.tocsc(), -dJdu) for k, A in J.items()}
    g_ref = lam["ad64"]
    row = dict(nu=nu, n=N, newton_res=res, kappa=kappa, ref_vs_analytic=float(analytic_err))
    for k in J:
        if k == "ad64":
            continue
        g = lam[k]
        row[k] = dict(jac_err=float(spla.norm(J[k] - ref) / spla.norm(ref)),
                      grad_err=float(np.linalg.norm(g - g_ref) / np.linalg.norm(g_ref)),
                      cosine=float(g @ g_ref / (np.linalg.norm(g) * np.linalg.norm(g_ref))),
                      sign_agree=float(np.mean(np.sign(g[1:-1]) == np.sign(g_ref[1:-1]))))
    rows.append(row)
    print(f"n={N:<5d} nu={nu:<6g} newton_res={res:.1e} kappa={kappa:.2e}  AD32 grad err {row['ad32']['grad_err']:.2e}  " +
          "  ".join(f"FD32({e}) jac {row['fd32_'+e]['jac_err']:.1e} grad {row['fd32_'+e]['grad_err']:.1e}" for e in EPS),
          flush=True)
json.dump(rows, open(os.path.join(OUT, "burgers_accuracy.json"), "w"), indent=1)


==> anc/accuracy/burgers_acc.cu <==
// Steady viscous Burgers equation on [0, 1] with u(0) = 1 and u(1) = -0.6 (a stationary viscous
// shock whose position is fixed by the unequal end states), second-order central differences,
// residual in finite-volume form (multiplied by the cell size h). A single-precision version, as a GPU solver would
// use, and a double-precision reference version.
__global__ void burgers32(const float *u, float *r, float nu, float h, int n)
{
    int i = blockIdx.x * blockDim.x + threadIdx.x;
    if (i == 0)
        r[0] = u[0] - 1.0f;
    if (i == n - 1)
        r[n - 1] = u[n - 1] + 0.6f;
    if (i > 0 && i < n - 1) {
        float um = u[i - 1];
        float uc = u[i];
        float up = u[i + 1];
        float conv = uc * (up - um) / (2.0f * h);
        float diff = nu * (up - 2.0f * uc + um) / (h * h);
        r[i] = (conv - diff) * h;
    }
}

__global__ void burgers64(const double *u, double *r, double nu, double h, int n)
{
    int i = blockIdx.x * blockDim.x + threadIdx.x;
    if (i == 0)
        r[0] = u[0] - 1.0;
    if (i == n - 1)
        r[n - 1] = u[n - 1] + 0.6;
    if (i > 0 && i < n - 1) {
        double um = u[i - 1];
        double uc = u[i];
        double up = u[i + 1];
        double conv = uc * (up - um) / (2.0 * h);
        double diff = nu * (up - 2.0 * uc + um) / (h * h);
        r[i] = (conv - diff) * h;
    }
}


==> anc/accuracy/jac.cu <==
// Assemble the tridiagonal Jacobian of the Burgers residual at a given state in three ways:
//   ad32 : CuAD tangent of the single-precision kernel, three colours
//   fd32 : single-precision central differences of the same kernel, three colours, step eps*max(|u|,1)
//   ad64 : CuAD tangent of the double-precision kernel (reference)
// Usage: jac <state.bin (float64, n)> <n> <nu> <out_prefix> <eps> [<eps> ...]
// Writes <out_prefix>_<tag>.bin with three float64 bands of length n: J[i,i-1], J[i,i], J[i,i+1].
#include <cstdio>
#include <cstdlib>
#include <cmath>
#include <vector>
#include <string>
#include "burgers_acc.cu"
#include "gen/burgers_acc_d.cuh"

#define CK(x) do { cudaError_t e_ = (x); if (e_ != cudaSuccess) { fprintf(stderr, "%s\n", cudaGetErrorString(e_)); exit(1); } } while (0)

static void put(std::vector<double> &band, int n, int i, int j, double v) { band[(j - i + 1) * n + i] = v; }

static void save(const std::string &f, const std::vector<double> &b) {
  FILE *fp = fopen(f.c_str(), "wb"); fwrite(b.data(), 8, b.size(), fp); fclose(fp);
}

template <class T, class Kd>
static std::vector<double> ad_jac(const std::vector<double> &u0, int n, T nu, T h, Kd kd) {
  std::vector<T> u(u0.begin(), u0.end()), v(n), rd(n);
  T *U, *V, *R, *RD; CK(cudaMalloc(&U, n * sizeof(T))); CK(cudaMalloc(&V, n * sizeof(T)));
  CK(cudaMalloc(&R, n * sizeof(T))); CK(cudaMalloc(&RD, n * sizeof(T)));
  CK(cudaMemcpy(U, u.data(), n * sizeof(T), cudaMemcpyHostToDevice));
  std::vector<double> band(3 * n, 0.0);
  for (int c = 0; c < 3; c++) {
    for (int j = 0; j < n; j++) v[j] = (j % 3 == c) ? 1 : 0;
    CK(cudaMemcpy(V, v.data(), n * sizeof(T), cudaMemcpyHostToDevice)); CK(cudaMemset(RD, 0, n * sizeof(T)));
    kd(U, V, R, RD, nu, h, n);
    CK(cudaMemcpy(rd.data(), RD, n * sizeof(T), cudaMemcpyDeviceToHost));
    for (int i = 0; i < n; i++)
      for (int j = i - 1; j <= i + 1; j++)
        if (j >= 0 && j < n && j % 3 == c) put(band, n, i, j, rd[i]);
  }
  cudaFree(U); cudaFree(V); cudaFree(R); cudaFree(RD);
  return band;
}

static std::vector<double> fd_jac32(const std::vector<double> &u0, int n, float nu, float h, double eps) {
  std::vector<float> u(u0.begin(), u0.end()), up(n), um(n), rp(n), rm(n), step(n);
  float *U, *R; CK(cudaMalloc(&U, n * 4)); CK(cudaMalloc(&R, n * 4));
  std::vector<double> band(3 * n, 0.0);
  for (int j = 0; j < n; j++) step[j] = (float)(eps * fmax(fabs(u0[j]), 1.0));
  for (int c = 0; c < 3; c++) {
    for (int j = 0; j < n; j++) { float s = (j % 3 == c) ? step[j] : 0.0f; up[j] = u[j] + s; um[j] = u[j] - s; }
    CK(cudaMemcpy(U, up.data(), n * 4, cudaMemcpyHostToDevice)); burgers32<<<(n + 255) / 256, 256>>>(U, R, nu, h, n);
    CK(cudaMemcpy(rp.data(), R, n * 4, cudaMemcpyDeviceToHost));
    CK(cudaMemcpy(U, um.data(), n * 4, cudaMemcpyHostToDevice)); burgers32<<<(n + 255) / 256, 256>>>(U, R, nu, h, n);
    CK(cudaMemcpy(rm.data(), R, n * 4, cudaMemcpyDeviceToHost));
    for (int i = 0; i < n; i++)
      for (int j = i - 1; j <= i + 1; j++)
        if (j >= 0 && j < n && j % 3 == c) {
          // the actual (rounded) perturbation, as a solver would divide by it
          float d = up[j] - um[j];
          put(band, n, i, j, (double)(rp[i] - rm[i]) / (double)d);
        }
  }
  cudaFree(U); cudaFree(R);
  return band;
}

int main(int argc, char **argv) {
  if (argc < 6) { fprintf(stderr, "usage: jac state.bin n nu out_prefix eps...\n"); return 1; }
  int n = atoi(argv[2]); double nu = atof(argv[3]); std::string out = argv[4];
  std::vector<double> u(n);
  FILE *fp = fopen(argv[1], "rb"); if (!fp || fread(u.data(), 8, n, fp) != (size_t)n) { fprintf(stderr, "bad state\n"); return 1; } fclose(fp);
  double h = 1.0 / (n - 1);
  save(out + "_ad32.bin", ad_jac<float>(u, n, (float)nu, (float)h, [](float *U, float *V, float *R, float *RD, float nu_, float h_, int n_) {
    burgers32_d<<<(n_ + 255) / 256, 256>>>(U, V, R, RD, nu_, 0.0f, h_, 0.0f, n_); }));
  save(out + "_ad64.bin", ad_jac<double>(u, n, nu, h, [](double *U, double *V, double *R, double *RD, double nu_, double h_, int n_) {
    burgers64_d<<<(n_ + 255) / 256, 256>>>(U, V, R, RD, nu_, 0.0, h_, 0.0, n_); }));
  for (int a = 5; a < argc; a++) save(out + "_fd32_" + argv[a] + ".bin", fd_jac32(u, n, (float)nu, (float)h, atof(argv[a])));
  return 0;
}


==> anc/apps/advdiff_app.py <==
"""Steady scalar transport in a cellular vortex (kernel K2) and the sensitivity of a sensor reading.

R(q; a, b, s) = K2(q; a, b) - h^2 s on interior cells, q = 0 on the boundary. The Jacobian dR/dq is
assembled from five CuAD tangent evaluations (colour (i + 2j) mod 5 separates the five-point stencil).
The adjoint gives dJ/ds = -h^2 psi, and the CuAD adjoint kernel gives the sensitivity to the
velocity field, (dR/da)^T psi and (dR/db)^T psi.
"""
import json, os, sys, time
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
import cuadk

OUT = sys.argv[1] if len(sys.argv) > 1 else "out_advdiff"
os.makedirs(OUT, exist_ok=True)
NX = 257
H = 1.0 / (NX - 1)
KAPPA = 5e-3
xs = np.linspace(0, 1, NX)
XX, YY = np.meshgrid(xs, xs)                       # index [j, i]
# cellular vortex from the stream function sin(pi x) sin(pi y) / pi (no flow through the walls)
A = (np.sin(np.pi * XX) * np.cos(np.pi * YY)).ravel()
B = (-np.cos(np.pi * XX) * np.sin(np.pi * YY)).ravel()
S = (np.exp(-((XX - 0.25) ** 2 + (YY - 0.5) ** 2) / (2 * 0.04 ** 2)) / (2 * np.pi * 0.04 ** 2)).ravel()
SENSOR = (((XX - 0.75) ** 2 + (YY - 0.5) ** 2) < 0.05 ** 2).ravel().astype(float)
SENSOR /= SENSOR.sum()
INTERIOR = np.zeros((NX, NX), bool); INTERIOR[1:-1, 1:-1] = True; INTERIOR = INTERIOR.ravel()


def jacobian(a, b):
    n = NX * NX; jj, ii = np.divmod(np.arange(n), NX)
    colour = (ii + 2 * jj) % 5
    rows, cols, vals = [], [], []
    q0 = np.zeros(n); z = np.zeros(n)
    for c in range(5):
        qd = (colour == c).astype(float)
        rd = cuadk.advdiff_tan(q0, qd, a, z, b, z, KAPPA, H, NX, NX)
        for di, dj in ((0, 0), (1, 0), (-1, 0), (0, 1), (0, -1)):
            r = np.where(INTERIOR)[0]
            ci, cj = ii[r] + di, jj[r] + dj
            col = cj * NX + ci
            sel = colour[col] == c
            rows.append(r[sel]); cols.append(col[sel]); vals.append(rd[r[sel]])
    bnd = np.where(~INTERIOR)[0]
    rows.append(bnd); cols.append(bnd); vals.append(np.ones(len(bnd)))      # q = 0 on the boundary
    return sp.csc_matrix((np.concatenate(vals), (np.concatenate(rows), np.concatenate(cols))), shape=(n, n))


def solve(a, b, s):
    rhs = np.where(INTERIOR, H * H * s, 0.0)        # R(q) = J q - h^2 s (the residual is linear in q)
    return spla.spsolve(jacobian(a, b), rhs)


def sensor(q):
    return float(SENSOR @ q)


if __name__ == "__main__":
    t0 = time.time()
    q = solve(A, B, S)
    r = cuadk.advdiff(q, A, B, KAPPA, H, NX, NX); r[INTERIOR] -= H * H * S[INTERIOR]
    J = jacobian(A, B)
    psi = spla.spsolve(J.T.tocsc(), -SENSOR)
    dJds = -H * H * psi * INTERIOR                   # sensitivity to the source
    seed = psi * INTERIOR
    _, abar, bbar = cuadk.advdiff_adj(q, A, B, seed, KAPPA, H, NX, NX)   # sensitivity to the velocity
    # finite-difference checks at a few cells
    checks = []
    for (i, j) in ((64, 128), (128, 64), (192, 160), (100, 200)):
        c = j * NX + i
        for name, base, g in (("s", S, dJds), ("a", A, abar), ("b", B, bbar)):
            eps = 1e-3 * max(1.0, abs(base[c]))
            vp, vm = base.copy(), base.copy(); vp[c] += eps; vm[c] -= eps
            args = {"s": (A, B, vp), "a": (vp, B, S), "b": (A, vp, S)}[name]
            argm = {"s": (A, B, vm), "a": (vm, B, S), "b": (A, vm, S)}[name]
            fd = (sensor(solve(*args)) - sensor(solve(*argm))) / (2 * eps)
            checks.append(dict(cell=[i, j], var=name, adjoint=float(g[c]), fd=float(fd)))
            print(f"  d J/d{name} at ({i},{j}): adjoint {g[c]:+.8e}  fd {fd:+.8e}", flush=True)
    res = dict(nx=NX, kappa=KAPPA, residual=float(np.abs(r).max()), J=sensor(q), checks=checks,
               wall_time_s=time.time() - t0)
    np.savez_compressed(os.path.join(OUT, "advdiff_fields.npz"), q=q.reshape(NX, NX), psi=psi.reshape(NX, NX),
                        dJds=dJds.reshape(NX, NX), abar=abar.reshape(NX, NX), bbar=bbar.reshape(NX, NX),
                        a=A.reshape(NX, NX), b=B.reshape(NX, NX))
    json.dump(res, open(os.path.join(OUT, "advdiff.json"), "w"), indent=1)
    print("residual", res["residual"], "J", res["J"], "time", round(res["wall_time_s"], 1))


==> anc/apps/cuadk.cu <==
// C interface to the benchmark kernels and to their CuAD tangents and adjoints, for use from
// Python (ctypes). Every function copies host arrays to the device, launches one kernel and
// copies the outputs back. Adjoint entry points take the output seeds and return the input
// adjoints (accumulated into zero-initialised arrays).
#include <cuda_runtime.h>
#include <cstdio>
#include <cstdlib>
#include "kernels.cu"
#include "gen/kernels_d.cuh"
#include "gen/kernels_b.cuh"

#define CK(x) do { cudaError_t e_ = (x); if (e_ != cudaSuccess) { fprintf(stderr, "cuadk: %s (%s:%d)\n", cudaGetErrorString(e_), __FILE__, __LINE__); exit(1); } } while (0)

namespace {
struct Dev {
  double *p = nullptr; size_t n;
  Dev(const double *h, size_t n_) : n(n_) { CK(cudaMalloc(&p, n * 8)); if (h) CK(cudaMemcpy(p, h, n * 8, cudaMemcpyHostToDevice)); else CK(cudaMemset(p, 0, n * 8)); }
  ~Dev() { cudaFree(p); }
  void get(double *h) const { CK(cudaMemcpy(h, p, n * 8, cudaMemcpyDeviceToHost)); }
};
dim3 g1(int n, int b) { return dim3((n + b - 1) / b); }
}

extern "C" {

// ---------------- K1: viscous Burgers ----------------
void burgers(const double *u, const double *f, double *r, double nu, double h, int n) {
  Dev U(u, n), F(f, n), R(nullptr, n);
  burgers_res<<<g1(n, 256), 256>>>(U.p, F.p, R.p, nu, h, n); CK(cudaGetLastError()); R.get(r);
}
void burgers_tan(const double *u, const double *ud, const double *f, const double *fd, double *r, double *rd,
                 double nu, double nud, double h, int n) {
  Dev U(u, n), Ud(ud, n), F(f, n), Fd(fd, n), R(nullptr, n), Rd(nullptr, n);
  burgers_res_d<<<g1(n, 256), 256>>>(U.p, Ud.p, F.p, Fd.p, R.p, Rd.p, nu, nud, h, 0.0, n); CK(cudaGetLastError());
  R.get(r); Rd.get(rd);
}
void burgers_adj(const double *u, const double *f, const double *rb, double *ub, double *fb, double nu, double h, int n) {
  Dev U(u, n), Ub(nullptr, n), F(f, n), Fb(nullptr, n), R(nullptr, n), Rb(rb, n);
  burgers_res_b<<<g1(n, 256), 256>>>(U.p, Ub.p, F.p, Fb.p, R.p, Rb.p, nu, h, n); CK(cudaGetLastError());
  Ub.get(ub); Fb.get(fb);
}

// ---------------- K2: 2-D advection-diffusion ----------------
void advdiff(const double *q, const double *a, const double *b, double *r, double k, double h, int nx, int ny) {
  int n = nx * ny; Dev Q(q, n), A(a, n), B(b, n), R(nullptr, n);
  dim3 bl(32, 8), gr((nx + 31) / 32, (ny + 7) / 8);
  advdiff_res<<<gr, bl>>>(Q.p, A.p, B.p, R.p, k, h, nx, ny); CK(cudaGetLastError()); R.get(r);
}
void advdiff_tan(const double *q, const double *qd, const double *a, const double *ad, const double *b, const double *bd,
                 double *r, double *rd, double k, double h, int nx, int ny) {
  int n = nx * ny; Dev Q(q, n), Qd(qd, n), A(a, n), Ad(ad, n), B(b, n), Bd(bd, n), R(nullptr, n), Rd(nullptr, n);
  dim3 bl(32, 8), gr((nx + 31) / 32, (ny + 7) / 8);
  advdiff_res_d<<<gr, bl>>>(Q.p, Qd.p, A.p, Ad.p, B.p, Bd.p, R.p, Rd.p, k, 0.0, h, 0.0, nx, ny); CK(cudaGetLastError());
  R.get(r); Rd.get(rd);
}
void advdiff_adj(const double *q, const double *a, const double *b, const double *rb, double *qb, double *ab, double *bb,
                 double k, double h, int nx, int ny) {
  int n = nx * ny; Dev Q(q, n), Qb(nullptr, n), A(a, n), Ab(nullptr, n), B(b, n), Bb(nullptr, n), R(nullptr, n), Rb(rb, n);
  dim3 bl(32, 8), gr((nx + 31) / 32, (ny + 7) / 8);
  advdiff_res_b<<<gr, bl>>>(Q.p, Qb.p, A.p, Ab.p, B.p, Bb.p, R.p, Rb.p, k, h, nx, ny); CK(cudaGetLastError());
  Qb.get(qb); Ab.get(ab); Bb.get(bb);
}

// ---------------- K3: quasi-1-D Euler ----------------
void nozzle(const double *w, const double *area, double *res, double eps2, double h, int n) {
  Dev W(w, 3 * n), Ar(area, n), R(nullptr, 3 * n);
  nozzle_res<<<g1(n, 256), 256>>>(W.p, Ar.p, R.p, eps2, h, n); CK(cudaGetLastError()); R.get(res);
}
void nozzle_tan(const double *w, const double *wd, const double *area, const double *aread, double *res, double *resd,
                double eps2, double h, int n) {
  Dev W(w, 3 * n), Wd(wd, 3 * n), Ar(area, n), Ard(aread, n), R(nullptr, 3 * n), Rd(nullptr, 3 * n);
  nozzle_res_d<<<g1(n, 256), 256>>>(W.p, Wd.p, Ar.p, Ard.p, R.p, Rd.p, eps2, 0.0, h, 0.0, n); CK(cudaGetLastError());
  R.get(res); Rd.get(resd);
}
void nozzle_adj(const double *w, const double *area, const double *resb, double *wb, double *areab, double eps2, double h, int n) {
  Dev W(w, 3 * n), Wb(nullptr, 3 * n), Ar(area, n), Arb(nullptr, n), R(nullptr, 3 * n), Rb(resb, 3 * n);
  nozzle_res_b<<<g1(n, 256), 256>>>(W.p, Wb.p, Ar.p, Arb.p, R.p, Rb.p, eps2, h, n); CK(cudaGetLastError());
  Wb.get(wb); Arb.get(areab);
}

// ---------------- K4: Biot-Savart ----------------
void biot(const double *x, const double *y, const double *g, double *u, double *v, double d2, int n) {
  Dev X(x, n), Y(y, n), G(g, n), U(nullptr, n), V(nullptr, n);
  biot_savart<<<g1(n, 128), 128>>>(X.p, Y.p, G.p, U.p, V.p, d2, n); CK(cudaGetLastError()); U.get(u); V.get(v);
}
void biot_adj(const double *x, const double *y, const double *g, const double *ub, const double *vb,
              double *xb, double *yb, double *gb, double d2, int n) {
  Dev X(x, n), Xb(nullptr, n), Y(y, n), Yb(nullptr, n), G(g, n), Gb(nullptr, n), U(nullptr, n), Ub(ub, n), V(nullptr, n), Vb(vb, n);
  biot_savart_b<<<g1(n, 128), 128>>>(X.p, Xb.p, Y.p, Yb.p, G.p, Gb.p, U.p, Ub.p, V.p, Vb.p, d2, n); CK(cudaGetLastError());
  Xb.get(xb); Yb.get(yb); Gb.get(gb);
}

}  // extern "C"


==> anc/apps/cuadk.py <==
"""ctypes bindings of libcuadk.so: the benchmark kernels with their CuAD tangents and adjoints."""
import ctypes, os
import numpy as np

_lib = ctypes.CDLL(os.path.join(os.path.dirname(os.path.abspath(__file__)), "libcuadk.so"))
_P = np.ctypeslib.ndpointer(dtype=np.float64, flags="C_CONTIGUOUS")
_D, _I = ctypes.c_double, ctypes.c_int
_sig = {
    "burgers": [_P, _P, _P, _D, _D, _I],
    "burgers_tan": [_P, _P, _P, _P, _P, _P, _D, _D, _D, _I],
    "burgers_adj": [_P, _P, _P, _P, _P, _D, _D, _I],
    "advdiff": [_P, _P, _P, _P, _D, _D, _I, _I],
    "advdiff_tan": [_P, _P, _P, _P, _P, _P, _P, _P, _D, _D, _I, _I],
    "advdiff_adj": [_P, _P, _P, _P, _P, _P, _P, _D, _D, _I, _I],
    "nozzle": [_P, _P, _P, _D, _D, _I],
    "nozzle_tan": [_P, _P, _P, _P, _P, _P, _D, _D, _I],
    "nozzle_adj": [_P, _P, _P, _P, _P, _D, _D, _I],
    "biot": [_P, _P, _P, _P, _P, _D, _I],
    "biot_adj": [_P, _P, _P, _P, _P, _P, _P, _P, _D, _I],
}
for name, args in _sig.items():
    getattr(_lib, name).argtypes = args
    getattr(_lib, name).restype = None

c = lambda a: np.ascontiguousarray(a, dtype=np.float64)
z = lambda n: np.zeros(n)


def nozzle(w, area, eps2, h):
    n = len(area); r = z(3 * n); _lib.nozzle(c(w), c(area), r, eps2, h, n); return r

def nozzle_tan(w, wd, area, aread, eps2, h):
    n = len(area); r, rd = z(3 * n), z(3 * n)
    _lib.nozzle_tan(c(w), c(wd), c(area), c(aread), r, rd, eps2, h, n); return rd

def nozzle_adj(w, area, resb, eps2, h):
    n = len(area); wb, ab = z(3 * n), z(n)
    _lib.nozzle_adj(c(w), c(area), c(resb), wb, ab, eps2, h, n); return wb, ab

def advdiff(q, a, b, k, h, nx, ny):
    r = z(nx * ny); _lib.advdiff(c(q), c(a), c(b), r, k, h, nx, ny); return r

def advdiff_tan(q, qd, a, ad, b, bd, k, h, nx, ny):
    r, rd = z(nx * ny), z(nx * ny)
    _lib.advdiff_tan(c(q), c(qd), c(a), c(ad), c(b), c(bd), r, rd, k, h, nx, ny); return rd

def advdiff_adj(q, a, b, rb, k, h, nx, ny):
    n = nx * ny; qb, ab, bb = z(n), z(n), z(n)
    _lib.advdiff_adj(c(q), c(a), c(b), c(rb), qb, ab, bb, k, h, nx, ny); return qb, ab, bb

def burgers(u, f, nu, h):
    n = len(u); r = z(n); _lib.burgers(c(u), c(f), r, nu, h, n); return r

def burgers_tan(u, ud, f, fd, nu, h):
    n = len(u); r, rd = z(n), z(n); _lib.burgers_tan(c(u), c(ud), c(f), c(fd), r, rd, nu, 0.0, h, n); return rd

def burgers_adj(u, f, rb, nu, h):
    n = len(u); ub, fb = z(n), z(n); _lib.burgers_adj(c(u), c(f), c(rb), ub, fb, nu, h, n); return ub, fb

def biot(x, y, g, d2):
    n = len(x); u, v = z(n), z(n); _lib.biot(c(x), c(y), c(g), u, v, d2, n); return u, v

def biot_adj(x, y, g, ub, vb, d2):
    n = len(x); xb, yb, gb = z(n), z(n), z(n)
    _lib.biot_adj(c(x), c(y), c(g), c(ub), c(vb), xb, yb, gb, d2, n); return xb, yb, gb


==> anc/apps/euler2d/e2dlib.cu <==
// Host interface to the 2-D Euler kernels and their CuAD derivatives, for the Python driver. The device buffers
// stay resident; each call copies its inputs in and its outputs back.
#include <cstdio>
#include <cuda_runtime.h>
#include "cuad_rt.h"
#include "euler2d.cu"
#include "euler2d_d.cuh"
#include "euler2d_b.cuh"

#define CK(x) do { cudaError_t e_ = (x); if (e_ != cudaSuccess) { \
  fprintf(stderr, "CUDA error %s at %s:%d\n", cudaGetErrorString(e_), __FILE__, __LINE__); return 1; } } while (0)

static int NI, NJ, NC, NP, NN;
static double *g_w, *g_wd, *g_wb, *g_wp, *g_wpd, *g_wpb, *g_xn, *g_yn, *g_xnd, *g_ynd, *g_xnb, *g_ynb, *g_r, *g_rd, *g_rb, *g_fx, *g_fy, *g_fxd, *g_fyd,
    *g_fxb, *g_fyb;
static double MACH, ALPHA, K2 = 0.5, K4 = 1.0 / 64.0;

static void *dev(size_t n) { void *p = nullptr; cudaMalloc(&p, n * 8); cudaMemset(p, 0, n * 8); return p; }
static void up(double *d, const double *h, int n) { cudaMemcpy(d, h, (size_t)n * 8, cudaMemcpyHostToDevice); }
static void down(double *h, const double *d, int n) { cudaMemcpy(h, d, (size_t)n * 8, cudaMemcpyDeviceToHost); }
static void zero(double *d, int n) { cudaMemset(d, 0, (size_t)n * 8); }
#define G(n) (((n) + 127) / 128), 128

extern "C" {
int e2d_init(int ni, int nj, double mach, double alpha, double k2, double k4) {
  NI = ni; NJ = nj; NC = 4 * ni * nj; NP = 4 * ni * (nj + 4); NN = ni * (nj + 1);
  MACH = mach; ALPHA = alpha; K2 = k2; K4 = k4;
  double **bufs[] = {&g_w, &g_wd, &g_wb, &g_r, &g_rd, &g_rb};
  for (auto b : bufs) *b = (double *)dev(NC);
  double **pb[] = {&g_wp, &g_wpd, &g_wpb};
  for (auto b : pb) *b = (double *)dev(NP);
  double **nb[] = {&g_xn, &g_yn, &g_xnd, &g_ynd, &g_xnb, &g_ynb};
  for (auto b : nb) *b = (double *)dev(NN);
  double **fb[] = {&g_fx, &g_fy, &g_fxd, &g_fyd, &g_fxb, &g_fyb};
  for (auto b : fb) *b = (double *)dev(ni);
  CK(cudaGetLastError());
  return 0;
}
int e2d_set_flow(double mach, double alpha) { MACH = mach; ALPHA = alpha; return 0; }
int e2d_set_mesh(const double *x, const double *y) { up(g_xn, x, NN); up(g_yn, y, NN); return 0; }

// R(w)
int e2d_res(const double *wh, double *rh) {
  up(g_w, wh, NC);
  pad_state<<<G(NI * (NJ + 4))>>>(g_w, g_xn, g_yn, g_wp, MACH, ALPHA, NI, NJ);
  residual<<<G(NI * NJ)>>>(g_wp, g_xn, g_yn, g_r, K2, K4, NI, NJ);
  down(rh, g_r, NC);
  CK(cudaGetLastError());
  return 0;
}
// (dR/dw) wd + (dR/dX) Xd ; Xd may be null
int e2d_res_tan(const double *wh, const double *wdh, const double *xdh, const double *ydh, double *rdh) {
  up(g_w, wh, NC); up(g_wd, wdh, NC);
  if (xdh) { up(g_xnd, xdh, NN); up(g_ynd, ydh, NN); } else { zero(g_xnd, NN); zero(g_ynd, NN); }
  pad_state_d<<<G(NI * (NJ + 4))>>>(g_w, g_wd, g_xn, g_xnd, g_yn, g_ynd, g_wp, g_wpd, MACH, 0.0, ALPHA, 0.0, NI, NJ);
  residual_d<<<G(NI * NJ)>>>(g_wp, g_wpd, g_xn, g_xnd, g_yn, g_ynd, g_r, g_rd, K2, 0.0, K4, 0.0, NI, NJ);
  down(rdh, g_rd, NC);
  CK(cudaGetLastError());
  return 0;
}
// tangent for a batch of seeds already on the host: nb directions of the state (no mesh direction)
int e2d_res_tan_batch(const double *wh, const double *wds, double *rds, int nb) {
  up(g_w, wh, NC);
  zero(g_xnd, NN); zero(g_ynd, NN);
  for (int k = 0; k < nb; k++) {
    up(g_wd, wds + (size_t)k * NC, NC);
    pad_state_d<<<G(NI * (NJ + 4))>>>(g_w, g_wd, g_xn, g_xnd, g_yn, g_ynd, g_wp, g_wpd, MACH, 0.0, ALPHA, 0.0, NI, NJ);
    residual_d<<<G(NI * NJ)>>>(g_wp, g_wpd, g_xn, g_xnd, g_yn, g_ynd, g_r, g_rd, K2, 0.0, K4, 0.0, NI, NJ);
    down(rds + (size_t)k * NC, g_rd, NC);
  }
  CK(cudaGetLastError());
  return 0;
}
// (dR/dw)^T rb and (dR/dX)^T rb
int e2d_res_adj(const double *wh, const double *rbh, double *wbh, double *xbh, double *ybh) {
  up(g_w, wh, NC);
  pad_state<<<G(NI * (NJ + 4))>>>(g_w, g_xn, g_yn, g_wp, MACH, ALPHA, NI, NJ);
  up(g_rb, rbh, NC); zero(g_wb, NC); zero(g_wpb, NP); zero(g_xnb, NN); zero(g_ynb, NN);
  residual_b<<<G(NI * NJ)>>>(g_wp, g_wpb, g_xn, g_xnb, g_yn, g_ynb, g_r, g_rb, K2, K4, NI, NJ);
  pad_state_b<<<G(NI * (NJ + 4))>>>(g_w, g_wb, g_xn, g_xnb, g_yn, g_ynb, g_wp, g_wpb, MACH, ALPHA, NI, NJ);
  down(wbh, g_wb, NC); down(xbh, g_xnb, NN); down(ybh, g_ynb, NN);
  CK(cudaGetLastError());
  return 0;
}
// wall forces per face
int e2d_force(const double *wh, double *fxh, double *fyh) {
  up(g_w, wh, NC);
  pad_state<<<G(NI * (NJ + 4))>>>(g_w, g_xn, g_yn, g_wp, MACH, ALPHA, NI, NJ);
  wall_force<<<G(NI)>>>(g_wp, g_xn, g_yn, g_fx, g_fy, NI);
  down(fxh, g_fx, NI); down(fyh, g_fy, NI);
  CK(cudaGetLastError());
  return 0;
}
// adjoint of sum(cx * fx + cy * fy): gradients with respect to the state and the nodes
int e2d_force_adj(const double *wh, double cx, double cy, double *wbh, double *xbh, double *ybh) {
  up(g_w, wh, NC);
  pad_state<<<G(NI * (NJ + 4))>>>(g_w, g_xn, g_yn, g_wp, MACH, ALPHA, NI, NJ);
  static double *hx = nullptr; static double *hy = nullptr;
  if (!hx) { hx = new double[NI]; hy = new double[NI]; }
  for (int i = 0; i < NI; i++) { hx[i] = cx; hy[i] = cy; }
  up(g_fxb, hx, NI); up(g_fyb, hy, NI);
  zero(g_wb, NC); zero(g_wpb, NP); zero(g_xnb, NN); zero(g_ynb, NN);
  wall_force_b<<<G(NI)>>>(g_wp, g_wpb, g_xn, g_xnb, g_yn, g_ynb, g_fx, g_fxb, g_fy, g_fyb, NI);
  pad_state_b<<<G(NI * (NJ + 4))>>>(g_w, g_wb, g_xn, g_xnb, g_yn, g_ynb, g_wp, g_wpb, MACH, ALPHA, NI, NJ);
  down(wbh, g_wb, NC); down(xbh, g_xnb, NN); down(ybh, g_ynb, NN);
  CK(cudaGetLastError());
  return 0;
}
// device memory in use (MB)
double e2d_mem_used_mb() { size_t f, t; cudaMemGetInfo(&f, &t); return (double)(t - f) / 1048576.0; }
}


==> anc/apps/euler2d/e2dlib_f.cu <==
// Single-precision residual of the 2-D Euler kernels (euler2d_f.cu, generated by to_float.py) with its CuAD
// tangent, for the comparison of single-precision Jacobians. Host arrays stay in double; the device works in float.
#include <cstdio>
#include <vector>
#include <cuda_runtime.h>
#include "cuad_rt.h"
#include "euler2d_f.cu"
#include "euler2d_f_d.cuh"

static int NI, NJ, NC, NP, NN;
static float *g_w, *g_wd, *g_wp, *g_wpd, *g_xn, *g_yn, *g_xnd, *g_ynd, *g_r, *g_rd, *g_r2;
static float MACH, ALPHA, K2, K4;
static std::vector<float> hbuf;

static float *devf(size_t n) { float *p = nullptr; cudaMalloc(&p, n * 4); cudaMemset(p, 0, n * 4); return p; }
static void upf(float *d, const double *h, int n) {
  hbuf.resize(n); for (int i = 0; i < n; i++) hbuf[i] = (float)h[i];
  cudaMemcpy(d, hbuf.data(), (size_t)n * 4, cudaMemcpyHostToDevice);
}
static void downf(double *h, const float *d, int n) {
  hbuf.resize(n); cudaMemcpy(hbuf.data(), d, (size_t)n * 4, cudaMemcpyDeviceToHost);
  for (int i = 0; i < n; i++) h[i] = hbuf[i];
}
#define G(n) (((n) + 127) / 128), 128

extern "C" {
int e2df_init(int ni, int nj, double mach, double alpha, double k2, double k4) {
  NI = ni; NJ = nj; NC = 4 * ni * nj; NP = 4 * ni * (nj + 4); NN = ni * (nj + 1);
  MACH = mach; ALPHA = alpha; K2 = k2; K4 = k4;
  g_w = devf(NC); g_wd = devf(NC); g_r = devf(NC); g_rd = devf(NC); g_r2 = devf(NC);
  g_wp = devf(NP); g_wpd = devf(NP);
  g_xn = devf(NN); g_yn = devf(NN); g_xnd = devf(NN); g_ynd = devf(NN);
  return cudaGetLastError() != cudaSuccess;
}
int e2df_set_mesh(const double *x, const double *y) { upf(g_xn, x, NN); upf(g_yn, y, NN); return 0; }
static void res_into(float *w, float *r) {
  pad_state<<<G(NI * (NJ + 4))>>>(w, g_xn, g_yn, g_wp, MACH, ALPHA, NI, NJ);
  residual<<<G(NI * NJ)>>>(g_wp, g_xn, g_yn, r, K2, K4, NI, NJ);
}
int e2df_res(const double *wh, double *rh) {
  upf(g_w, wh, NC); res_into(g_w, g_r); downf(rh, g_r, NC);
  return cudaGetLastError() != cudaSuccess;
}
// CuAD tangents in float for nb seeds
int e2df_tan_batch(const double *wh, const double *wds, double *rds, int nb) {
  upf(g_w, wh, NC);
  for (int k = 0; k < nb; k++) {
    upf(g_wd, wds + (size_t)k * NC, NC);
    pad_state_d<<<G(NI * (NJ + 4))>>>(g_w, g_wd, g_xn, g_xnd, g_yn, g_ynd, g_wp, g_wpd, MACH, 0.0f, ALPHA, 0.0f, NI, NJ);
    residual_d<<<G(NI * NJ)>>>(g_wp, g_wpd, g_xn, g_xnd, g_yn, g_ynd, g_r, g_rd, K2, 0.0f, K4, 0.0f, NI, NJ);
    downf(rds + (size_t)k * NC, g_rd, NC);
  }
  return cudaGetLastError() != cudaSuccess;
}
// central differences in float: out_k = R(w + d_k) - R(w - d_k), evaluated and subtracted in float
__global__ void axpy_f(const float *a, const float *d, float s, float *o, int n) {
  int i = blockIdx.x * blockDim.x + threadIdx.x; if (i < n) o[i] = a[i] + s * d[i];
}
__global__ void sub_f(const float *a, const float *b, float *o, int n) {
  int i = blockIdx.x * blockDim.x + threadIdx.x; if (i < n) o[i] = a[i] - b[i];
}
int e2df_fd_batch(const double *wh, const double *dels, double *outs, int nb) {
  upf(g_w, wh, NC);
  float *wpert = devf(NC);
  for (int k = 0; k < nb; k++) {
    upf(g_wd, dels + (size_t)k * NC, NC);
    axpy_f<<<G(NC)>>>(g_w, g_wd, 1.0f, wpert, NC); res_into(wpert, g_r);
    axpy_f<<<G(NC)>>>(g_w, g_wd, -1.0f, wpert, NC); res_into(wpert, g_r2);
    sub_f<<<G(NC)>>>(g_r, g_r2, g_rd, NC);
    downf(outs + (size_t)k * NC, g_rd, NC);
  }
  cudaFree(wpert);
  return cudaGetLastError() != cudaSuccess;
}
}


==> anc/apps/euler2d/euler2d.cu <==
// Steady 2-D Euler equations on an O-grid around an airfoil, written as three CUDA kernels whose tangent and
// adjoint CuAD generates. Cells (i, j): i periodic in [0, ni), j in [0, nj) from the wall outwards. Nodes
// (i, j) with j in [0, nj], node i = ni being node 0. A padded state carries two ghost layers on each side
// in j: padded index jj = j + 2 in [0, nj + 4).
//   pad_state : interior state -> padded state (wall reflection below, characteristic far field above)
//   residual  : padded state, nodes -> finite-volume residual with the JST flux
//   wall_force: padded state, nodes -> pressure force on each wall face

__device__ double pressure(double r, double ru, double rv, double e) {
  return 0.4 * (e - 0.5 * (ru * ru + rv * rv) / r);
}

// JST flux through a face with area-weighted normal (sx, sy); left/right states and their outer neighbours
__device__ void jst_flux(double wll[4], double wl[4], double wr[4], double wrr[4], double sx, double sy,
                         double k2, double k4, double f[4]) {
  double pll = pressure(wll[0], wll[1], wll[2], wll[3]);
  double pl = pressure(wl[0], wl[1], wl[2], wl[3]);
  double pr = pressure(wr[0], wr[1], wr[2], wr[3]);
  double prr = pressure(wrr[0], wrr[1], wrr[2], wrr[3]);
  double nul = fabs(pr - 2.0 * pl + pll) / (pr + 2.0 * pl + pll);
  double nur = fabs(prr - 2.0 * pr + pl) / (prr + 2.0 * pr + pl);
  double e2 = k2 * fmax(nul, nur);
  double e4 = fmax(0.0, k4 - e2);
  double vnl = (wl[1] * sx + wl[2] * sy) / wl[0];
  double vnr = (wr[1] * sx + wr[2] * sy) / wr[0];
  double ra = 0.5 * (wl[0] + wr[0]);
  double ua = 0.5 * (wl[1] / wl[0] + wr[1] / wr[0]);
  double va = 0.5 * (wl[2] / wl[0] + wr[2] / wr[0]);
  double pa = 0.5 * (pl + pr);
  double ca = sqrt(1.4 * pa / ra);
  double lam = fabs(ua * sx + va * sy) + ca * sqrt(sx * sx + sy * sy);
  f[0] = 0.5 * (wl[0] * vnl + wr[0] * vnr);
  f[1] = 0.5 * (wl[1] * vnl + pl * sx + wr[1] * vnr + pr * sx);
  f[2] = 0.5 * (wl[2] * vnl + pl * sy + wr[2] * vnr + pr * sy);
  f[3] = 0.5 * ((wl[3] + pl) * vnl + (wr[3] + pr) * vnr);
  for (int v = 0; v < 4; v++)
    f[v] = f[v] - lam * (e2 * (wr[v] - wl[v]) - e4 * (wrr[v] - 3.0 * wr[v] + 3.0 * wl[v] - wll[v]));
}

// One thread per padded cell (i, jj): copy the interior, reflect at the wall, impose the far field.
__global__ void pad_state(const double *w, const double *xn, const double *yn, double *wp, double mach,
                          double alpha, int ni, int nj) {
  int t = blockIdx.x * blockDim.x + threadIdx.x;
  if (t < ni * (nj + 4)) {
    int i = t % ni;
    int jj = t / ni;
    int ip = (i + 1) % ni;
    if (jj >= 2 && jj < nj + 2) {
      int c = (jj - 2) * ni + i;
      for (int v = 0; v < 4; v++)
        wp[4 * t + v] = w[4 * c + v];
    }
    if (jj < 2) {
      // mirror of cell j = 1 - jj in the wall face of cell (i, 0)
      int c = (1 - jj) * ni + i;
      double tx = xn[ip] - xn[i];
      double ty = yn[ip] - yn[i];
      double len = sqrt(tx * tx + ty * ty);
      double nx = ty / len;
      double ny = -tx / len;
      double r = w[4 * c];
      double ru = w[4 * c + 1];
      double rv = w[4 * c + 2];
      double mn = ru * nx + rv * ny;
      wp[4 * t] = r;
      wp[4 * t + 1] = ru - 2.0 * mn * nx;
      wp[4 * t + 2] = rv - 2.0 * mn * ny;
      wp[4 * t + 3] = w[4 * c + 3];
    }
    if (jj >= nj + 2) {
      // characteristic far field (Riemann invariants) at the outer face of cell (i, nj - 1)
      int c = (nj - 1) * ni + i;
      int a = nj * ni + i;
      int b = nj * ni + ip;
      double sx = yn[b] - yn[a];
      double sy = xn[a] - xn[b];
      double len = sqrt(sx * sx + sy * sy);
      double nx = sx / len;
      double ny = sy / len;
      double xm = 0.5 * (xn[a] + xn[b]) - 0.5;
      double ym = 0.5 * (yn[a] + yn[b]);
      if (nx * xm + ny * ym < 0.0) {
        nx = -nx;
        ny = -ny;
      }
      double r = w[4 * c];
      double u = w[4 * c + 1] / r;
      double vv = w[4 * c + 2] / r;
      double p = pressure(r, w[4 * c + 1], w[4 * c + 2], w[4 * c + 3]);
      double ci = sqrt(1.4 * p / r);
      double uf = mach * cos(alpha);
      double vf = mach * sin(alpha);
      double rp = u * nx + vv * ny + 5.0 * ci;
      double rm = uf * nx + vf * ny - 5.0;
      double vnb = 0.5 * (rp + rm);
      double cb = 0.1 * (rp - rm);
      double s = 1.0 / 1.4;
      double ut = uf - (uf * nx + vf * ny) * nx;
      double vt = vf - (uf * nx + vf * ny) * ny;
      if (vnb > 0.0) {
        s = p / pow(r, 1.4);
        ut = u - (u * nx + vv * ny) * nx;
        vt = vv - (u * nx + vv * ny) * ny;
      }
      double rb = pow(cb * cb / (1.4 * s), 2.5);
      double pb = rb * cb * cb / 1.4;
      double ub = ut + vnb * nx;
      double vb = vt + vnb * ny;
      wp[4 * t] = rb;
      wp[4 * t + 1] = rb * ub;
      wp[4 * t + 2] = rb * vb;
      wp[4 * t + 3] = pb / 0.4 + 0.5 * rb * (ub * ub + vb * vb);
    }
  }
}

// One thread per cell: sum of the JST fluxes through its four faces.
__global__ void residual(const double *wp, const double *xn, const double *yn, double *res, double k2, double k4,
                         int ni, int nj) {
  int c = blockIdx.x * blockDim.x + threadIdx.x;
  if (c < ni * nj) {
    int i = c % ni;
    int j = c / ni;
    int jj = j + 2;
    int im = (i + ni - 1) % ni;
    int imm = (i + ni - 2) % ni;
    int ip = (i + 1) % ni;
    int ipp = (i + 2) % ni;
    double a[4];
    double b[4];
    double d[4];
    double e[4];
    double g[4];
    double h[4];
    double o[4];
    double q[4];
    double fe[4];
    double fw[4];
    double fn[4];
    double fs[4];
    for (int v = 0; v < 4; v++) {
      a[v] = wp[4 * (jj * ni + imm) + v];
      b[v] = wp[4 * (jj * ni + im) + v];
      d[v] = wp[4 * (jj * ni + i) + v];
      e[v] = wp[4 * (jj * ni + ip) + v];
      g[v] = wp[4 * (jj * ni + ipp) + v];
      h[v] = wp[4 * ((jj - 2) * ni + i) + v];
      o[v] = wp[4 * ((jj - 1) * ni + i) + v];
      q[v] = wp[4 * ((jj + 1) * ni + i) + v];
    }
    double z[4];
    for (int v = 0; v < 4; v++)
      z[v] = wp[4 * ((jj + 2) * ni + i) + v];
    // face normals (area-weighted) pointing towards +i and +j
    double sex = yn[(j + 1) * ni + ip] - yn[j * ni + ip];
    double sey = xn[j * ni + ip] - xn[(j + 1) * ni + ip];
    double swx = yn[(j + 1) * ni + i] - yn[j * ni + i];
    double swy = xn[j * ni + i] - xn[(j + 1) * ni + i];
    double snx = yn[(j + 1) * ni + i] - yn[(j + 1) * ni + ip];
    double sny = xn[(j + 1) * ni + ip] - xn[(j + 1) * ni + i];
    double ssx = yn[j * ni + i] - yn[j * ni + ip];
    double ssy = xn[j * ni + ip] - xn[j * ni + i];
    jst_flux(b, d, e, g, sex, sey, k2, k4, fe);
    jst_flux(a, b, d, e, swx, swy, k2, k4, fw);
    jst_flux(o, d, q, z, snx, sny, k2, k4, fn);
    jst_flux(h, o, d, q, ssx, ssy, k2, k4, fs);
    for (int v = 0; v < 4; v++)
      res[4 * c + v] = fe[v] - fw[v] + fn[v] - fs[v];
  }
}

// One thread per wall face: pressure force on the body, from the pressure of the first cell. The face normal
// (ssx, ssy) of the wall face points into the fluid, so the force on the body is -p (ssx, ssy).
__global__ void wall_force(const double *wp, const double *xn, const double *yn, double *fx, double *fy, int ni) {
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i < ni) {
    int ip = (i + 1) % ni;
    int k = 2 * ni + i;
    double p = pressure(wp[4 * k], wp[4 * k + 1], wp[4 * k + 2], wp[4 * k + 3]);
    double ssx = yn[i] - yn[ip];
    double ssy = xn[ip] - xn[i];
    fx[i] = -p * ssx;
    fy[i] = -p * ssy;
  }
}


==> anc/apps/euler2d/euler2d_app.py <==
"""Transonic NACA 0012 with the 2-D Euler kernels of euler2d.cu: steady Newton solution, discrete adjoint of the
lift and drag coefficients and their sensitivity to eight Hicks-Henne shape parameters, checked against central
differences of the full computation. Every derivative of the flow, its boundary conditions and the wall force
comes from the CuAD-generated kernels; the driver supplies only the mesh, the sparse assembly and the solves.
"""
import ctypes, json, os, sys, time
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = sys.argv[1] if len(sys.argv) > 1 else "out_euler2d"
os.makedirs(OUT, exist_ok=True)
NI, NJ = int(os.environ.get("NI", 160)), int(os.environ.get("NJ", 64))
MACH, ALPHA = 0.8, np.deg2rad(1.25)
K2, K4 = 0.5, 1.0 / 64.0
NC = 4 * NI * NJ
NN = NI * (NJ + 1)
HH = np.array([0.15, 0.35, 0.55, 0.75])           # Hicks-Henne bump centres, upper then lower surface

lib = ctypes.CDLL(os.path.join(HERE, "libe2d.so"))
dp = np.ctypeslib.ndpointer(dtype=np.float64, flags="C_CONTIGUOUS")
lib.e2d_init.argtypes = [ctypes.c_int, ctypes.c_int] + [ctypes.c_double] * 4
lib.e2d_set_mesh.argtypes = [dp, dp]
lib.e2d_res.argtypes = [dp, dp]
lib.e2d_res_tan_batch.argtypes = [dp, dp, dp, ctypes.c_int]
lib.e2d_res_tan.argtypes = [dp, dp, dp, dp, dp]
lib.e2d_res_adj.argtypes = [dp, dp, dp, dp, dp]
lib.e2d_force.argtypes = [dp, dp, dp]
lib.e2d_force_adj.argtypes = [dp, ctypes.c_double, ctypes.c_double, dp, dp, dp]
lib.e2d_mem_used_mb.restype = ctypes.c_double


# ---------------- mesh ----------------
def thickness(x):
    return 0.6 * (0.2969 * np.sqrt(x) - 0.1260 * x - 0.3516 * x ** 2 + 0.2843 * x ** 3 - 0.1036 * x ** 4)


def bumps(x):
    m = np.log(0.5) / np.log(HH)
    return np.sin(np.pi * np.clip(x, 0, 1)[None, :] ** m[:, None]) ** 3      # (4, ni)


def mesh_parts():
    th = -2 * np.pi * np.arange(NI) / NI           # clockwise along the surface: (i, j) is right-handed
    xs = 0.5 * (1 + np.cos(th))
    upper = np.sin(th) > 0
    lower = np.sin(th) < 0
    R, d1 = 20.0, 0.004
    q = 1.05
    for _ in range(200):                           # geometric stretching with first spacing d1 to radius R
        q = (1 + (R - 0.5) * (q - 1) / d1) ** (1.0 / NJ)
    s = (q ** np.arange(NJ + 1) - 1) / (q ** NJ - 1)
    b = bumps(xs)
    dS = np.zeros((8, NI))
    dS[0:4, upper] = b[:, upper]
    dS[4:8, lower] = b[:, lower]
    ys0 = np.where(upper, thickness(xs), -thickness(xs))
    ox, oy = 0.5 + R * np.cos(th), R * np.sin(th)
    return xs, ys0, dS, ox, oy, s


XS, YS0, DS, OX, OY, SR = mesh_parts()
W_MESH = (1 - SR)[:, None]                         # weight of a surface displacement on ring j


def mesh(a):
    ys = YS0 + a @ DS
    x = XS[None, :] + SR[:, None] * (OX - XS)[None, :]
    y = ys[None, :] + SR[:, None] * (OY - ys)[None, :]
    return np.ascontiguousarray(x.ravel()), np.ascontiguousarray(y.ravel())


def dy_da():                                       # exact: the mesh is linear in the shape parameters
    return np.stack([(W_MESH * DS[k][None, :]).ravel() for k in range(8)])


# ---------------- flow ----------------
def freestream():
    r, u, v, p = 1.0, MACH * np.cos(ALPHA), MACH * np.sin(ALPHA), 1 / 1.4
    w = np.empty((NI * NJ, 4))
    w[:] = [r, r * u, r * v, p / 0.4 + 0.5 * r * (u * u + v * v)]
    return w.ravel()


def res(w):
    r = np.empty(NC); lib.e2d_res(np.ascontiguousarray(w), r); return r


COLOUR = (np.arange(NI)[None, :] % 5 + 5 * (np.arange(NJ)[:, None] % 5)).ravel()
OFFS = [(0, 0), (1, 0), (-1, 0), (2, 0), (-2, 0), (0, 1), (0, -1), (0, 2), (0, -2)]


def stencil_pairs():
    jj, ii = np.divmod(np.arange(NI * NJ), NI)
    pairs = []
    for di, dj in OFFS:
        jc = jj + dj
        ok = (jc >= 0) & (jc < NJ)
        rows = np.arange(NI * NJ)[ok]
        cols = (jc[ok] * NI + (ii[ok] + di) % NI)
        pairs.append((rows, cols))
    return pairs


PAIRS = stencil_pairs()


def jacobian(w):
    """dR/dw from 25 colours x 4 variables = 100 CuAD tangent evaluations."""
    seeds = np.zeros((100, NC))
    for c in range(25):
        cells = np.where(COLOUR == c)[0]
        for v in range(4):
            seeds[4 * c + v, 4 * cells + v] = 1.0
    out = np.empty((100, NC))
    lib.e2d_res_tan_batch(np.ascontiguousarray(w), seeds, out, 100)
    R, C, V = [], [], []
    for rows, cols in PAIRS:
        col_colour = COLOUR[cols]
        for v in range(4):
            for e in range(4):
                R.append(4 * rows + e); C.append(4 * cols + v)
                V.append(out[4 * col_colour + v, 4 * rows + e])
    return sp.csr_matrix((np.concatenate(V), (np.concatenate(R), np.concatenate(C))), shape=(NC, NC))


def spectral(w, x, y):
    """|u| + c times the cell perimeter, for the pseudo-time term"""
    W = w.reshape(-1, 4)
    r = W[:, 0]; u = W[:, 1] / r; v = W[:, 2] / r
    p = 0.4 * (W[:, 3] - 0.5 * r * (u * u + v * v))
    c = np.sqrt(np.maximum(1.4 * p / r, 1e-12))
    X = x.reshape(NJ + 1, NI); Y = y.reshape(NJ + 1, NI)
    Xp = np.roll(X, -1, axis=1); Yp = np.roll(Y, -1, axis=1)
    e = lambda ax, ay, bx, by: np.hypot(bx - ax, by - ay)
    per = (e(X[:-1], Y[:-1], Xp[:-1], Yp[:-1]) + e(X[1:], Y[1:], Xp[1:], Yp[1:]) +
           e(X[:-1], Y[:-1], X[1:], Y[1:]) + e(Xp[:-1], Yp[:-1], Xp[1:], Yp[1:])).ravel()
    return (np.hypot(u, v) + c) * per


def solve(a, w0=None, tol=1e-11, maxit=80, verbose=False):
    x, y = mesh(a)
    lib.e2d_set_mesh(x, y)
    w = freestream() if w0 is None else w0.copy()
    r = res(w); n0 = np.linalg.norm(r); hist = [n0]
    cfl = 5.0 if w0 is None else 1e3
    t_jac = t_lin = 0.0
    for it in range(maxit):
        if hist[-1] < tol:
            break
        t0 = time.time(); J = jacobian(w); t_jac += time.time() - t0
        d = np.repeat(spectral(w, x, y) / cfl, 4)
        t0 = time.time(); dw = spla.spsolve((J + sp.diags(d)).tocsc(), -r); t_lin += time.time() - t0
        W = w.reshape(-1, 4); D = dw.reshape(-1, 4)
        lim = np.max(np.abs(D[:, 0]) / W[:, 0])
        step = min(1.0, 0.3 / lim) if lim > 0 else 1.0
        w = w + step * dw
        r = res(w); hist.append(np.linalg.norm(r))
        cfl = min(cfl * max(1.0, min(4.0, hist[-2] / hist[-1])) * (2.0 if step == 1.0 else 0.5), 1e12)
        if verbose:
            print(f"  newton {it:3d}  |R| {hist[-1]:.3e}  step {step:.2f}  cfl {cfl:.1e}", flush=True)
    return w, hist, t_jac, t_lin


def coefficients(w):
    fx = np.empty(NI); fy = np.empty(NI)
    lib.e2d_force(np.ascontiguousarray(w), fx, fy)
    Fx, Fy = fx.sum(), fy.sum()
    q = 0.5 * MACH ** 2
    cl = (Fy * np.cos(ALPHA) - Fx * np.sin(ALPHA)) / q
    cd = (Fx * np.cos(ALPHA) + Fy * np.sin(ALPHA)) / q
    return cl, cd, fx, fy


def adjoint_gradient(w, J, which):
    q = 0.5 * MACH ** 2
    cx, cy = ((-np.sin(ALPHA) / q, np.cos(ALPHA) / q) if which == "cl" else (np.cos(ALPHA) / q, np.sin(ALPHA) / q))
    jw = np.empty(NC); jx = np.empty(NN); jy = np.empty(NN)
    lib.e2d_force_adj(np.ascontiguousarray(w), cx, cy, jw, jx, jy)
    t0 = time.time()
    psi = spla.spsolve(J.T.tocsc(), -jw)
    t_adj = time.time() - t0
    rw = np.empty(NC); rx = np.empty(NN); ry = np.empty(NN)
    lib.e2d_res_adj(np.ascontiguousarray(w), np.ascontiguousarray(psi), rw, rx, ry)
    check = np.linalg.norm(rw + jw) / np.linalg.norm(jw)        # psi^T dR/dw = -dJ/dw
    gy = jy + ry
    return DYDA @ gy, psi, check, t_adj, gy


if __name__ == "__main__":
    mem0 = lib.e2d_mem_used_mb()
    lib.e2d_init(NI, NJ, MACH, ALPHA, K2, K4)
    DYDA = dy_da()
    a0 = np.zeros(8)
    t0 = time.time()
    w, hist, t_jac, t_lin = solve(a0, verbose=True)
    t_flow = time.time() - t0
    cl, cd, fx, fy = coefficients(w)
    print(f"CL {cl:.6f}  CD {cd:.6f}  newton its {len(hist) - 1}  |R| {hist[-1]:.2e}  time {t_flow:.1f}s")
    t0 = time.time(); J = jacobian(w); t_jac1 = time.time() - t0
    res_out = dict(ni=NI, nj=NJ, mach=MACH, alpha_deg=1.25, cl=cl, cd=cd, newton=[float(h) for h in hist],
                   t_flow_s=t_flow, t_jac_total_s=t_jac, t_lin_total_s=t_lin, t_jac_once_s=t_jac1, unknowns=NC,
                   nnz=int(J.nnz))
    grads = {}
    for which in ("cl", "cd"):
        t0 = time.time()
        g, psi, chk, t_adj, gy = adjoint_gradient(w, J, which)
        t_grad = time.time() - t0
        grads[which] = g
        res_out[f"grad_{which}"] = g.tolist(); res_out[f"adjoint_check_{which}"] = chk
        res_out[f"t_adjoint_solve_{which}_s"] = t_adj; res_out[f"t_gradient_{which}_s"] = t_grad
        np.save(os.path.join(OUT, f"psi_{which}.npy"), psi)
        print(f"d{which.upper()}/da (adjoint): {np.array2string(g, precision=6)}  check {chk:.1e}  time {t_grad:.2f}s")
    res_out["mem_device_mb"] = lib.e2d_mem_used_mb() - mem0
    # direct (tangent) sensitivities: J dw = -(dR/dX) dX with the CuAD tangent, then dJ = jw.dw + jX.dX
    lu = spla.splu(J.tocsc())
    q = 0.5 * MACH ** 2
    direct = {"cl": [], "cd": []}
    jcoef = {"cl": (-np.sin(ALPHA) / q, np.cos(ALPHA) / q), "cd": (np.cos(ALPHA) / q, np.sin(ALPHA) / q)}
    jgrad = {}
    for which, (cx, cy) in jcoef.items():
        jw = np.empty(NC); jx = np.empty(NN); jy = np.empty(NN)
        lib.e2d_force_adj(np.ascontiguousarray(w), cx, cy, jw, jx, jy)
        jgrad[which] = (jw, jy)
    zero_x = np.zeros(NN)
    for k in range(8):
        dyk = np.ascontiguousarray(DYDA[k])
        rd = np.empty(NC)
        lib.e2d_res_tan(np.ascontiguousarray(w), np.zeros(NC), zero_x, dyk, rd)
        dw = lu.solve(-rd)
        for which in ("cl", "cd"):
            jw, jy = jgrad[which]
            direct[which].append(float(jw @ dw + jy @ dyk))
    for which in ("cl", "cd"):
        res_out[f"direct_{which}"] = direct[which]
        res_out[f"adjoint_vs_direct_{which}"] = float(np.linalg.norm(grads[which] - np.array(direct[which])) /
                                                      np.linalg.norm(direct[which]))
        print(f"adjoint vs direct ({which}): {res_out[f'adjoint_vs_direct_{which}']:.2e}")
    # central differences of the full computation, at several steps (the JST switches make the flux only
    # piecewise smooth, so the difference converges to the derivative as the step shrinks)
    res_out["fd"] = {}
    hs = os.environ.get("FD_HS", "1e-5,1e-6,1e-7")
    for h in ([float(s) for s in hs.split(",")] if hs else []):
        fd = {"cl": [], "cd": []}
        for k in range(8):
            e = np.zeros(8); e[k] = h
            wp_, hp, _, _ = solve(a0 + e, w0=w, tol=1e-12)
            cp = coefficients(wp_)
            wm_, hm, _, _ = solve(a0 - e, w0=w, tol=1e-12)
            cm = coefficients(wm_)
            fd["cl"].append((cp[0] - cm[0]) / (2 * h)); fd["cd"].append((cp[1] - cm[1]) / (2 * h))
            lib.e2d_set_mesh(*mesh(a0))
        entry = dict(cl=fd["cl"], cd=fd["cd"])
        for which in ("cl", "cd"):
            entry[f"rel_err_{which}"] = float(np.linalg.norm(grads[which] - np.array(fd[which])) /
                                              np.linalg.norm(fd[which]))
        res_out["fd"][f"{h:g}"] = entry
        print(f"FD h={h:g}: rel err CL {entry['rel_err_cl']:.2e}  CD {entry['rel_err_cd']:.2e}", flush=True)
    x, y = mesh(a0)
    np.savez_compressed(os.path.join(OUT, "euler2d_fields.npz"), w=w.reshape(NJ, NI, 4), x=x.reshape(NJ + 1, NI),
                        y=y.reshape(NJ + 1, NI), fx=fx, fy=fy)
    json.dump(res_out, open(os.path.join(OUT, "euler2d.json"), "w"), indent=1)
    print("done")


==> anc/apps/euler2d/euler2d_fp32.py <==
"""Single-precision Jacobians of the transonic Euler residual at its converged double-precision state: the CuAD
tangent in float and central differences in float, against the CuAD tangent in double. Each Jacobian gives an
adjoint (solved in double) and a shape gradient of CL and CD; their errors are measured against the reference.
Usage: NI=.. NJ=.. python euler2d_fp32.py <dir with euler2d_fields.npz> <out json>
"""
import ctypes, json, os, sys
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
import euler2d_app as app

src_dir, out_json = sys.argv[1], sys.argv[2]
NI, NJ, NC = app.NI, app.NJ, app.NC
w = np.ascontiguousarray(np.load(os.path.join(src_dir, "euler2d_fields.npz"))["w"].ravel())

lf = ctypes.CDLL(os.path.join(app.HERE, "libe2d_f.so"))
dp = app.dp
lf.e2df_init.argtypes = [ctypes.c_int, ctypes.c_int] + [ctypes.c_double] * 4
lf.e2df_set_mesh.argtypes = [dp, dp]
lf.e2df_tan_batch.argtypes = [dp, dp, dp, ctypes.c_int]
lf.e2df_fd_batch.argtypes = [dp, dp, dp, ctypes.c_int]

app.lib.e2d_init(NI, NJ, app.MACH, app.ALPHA, app.K2, app.K4)
lf.e2df_init(NI, NJ, app.MACH, app.ALPHA, app.K2, app.K4)
x, y = app.mesh(np.zeros(8))
app.lib.e2d_set_mesh(x, y); lf.e2df_set_mesh(x, y)
app.DYDA = app.dy_da()


def seeds():
    s = np.zeros((100, NC))
    for c in range(25):
        cells = np.where(app.COLOUR == c)[0]
        for v in range(4):
            s[4 * c + v, 4 * cells + v] = 1.0
    return s


def assemble(out, scale=None):
    R, C, V = [], [], []
    for rows, cols in app.PAIRS:
        cc = app.COLOUR[cols]
        for v in range(4):
            for e in range(4):
                val = out[4 * cc + v, 4 * rows + e]
                if scale is not None:
                    val = val / scale[4 * cols + v]
                R.append(4 * rows + e); C.append(4 * cols + v); V.append(val)
    return sp.csr_matrix((np.concatenate(V), (np.concatenate(R), np.concatenate(C))), shape=(NC, NC))


S = seeds()
J_ref = app.jacobian(w)
out = np.empty((100, NC)); lf.e2df_tan_batch(w, S, out, 100); J_ad32 = assemble(out)
J_fd = {}
for eps in (1e-2, 1e-3, 1e-4):
    delta = eps * np.maximum(np.abs(w), 1.0)
    out = np.empty((100, NC)); lf.e2df_fd_batch(w, np.ascontiguousarray(S * delta[None, :]), out, 100)
    J_fd[eps] = assemble(out, scale=2 * delta)


def gradient(J, which):
    g, psi, chk, _, _ = app.adjoint_gradient(w, J, which)
    return g


def cond1(J):
    lu = spla.splu(J.tocsc())
    inv = spla.LinearOperator(J.shape, matvec=lu.solve, rmatvec=lambda v: lu.solve(v, trans="T"))
    return spla.onenormest(J) * spla.onenormest(inv)


ref = {k: gradient(J_ref, k) for k in ("cl", "cd")}
fro = lambda A: spla.norm(A)
res = dict(ni=NI, nj=NJ, kappa1=float(cond1(J_ref)), cases=[])
for name, J in [("cuad_fp32", J_ad32)] + [(f"fd_fp32_eps{e:g}", J_fd[e]) for e in J_fd]:
    row = dict(name=name, jac_rel_err=float(fro(J - J_ref) / fro(J_ref)))
    for k in ("cl", "cd"):
        g = gradient(J, k)
        row[f"grad_{k}_rel_err"] = float(np.linalg.norm(g - ref[k]) / np.linalg.norm(ref[k]))
        row[f"grad_{k}_cos"] = float(g @ ref[k] / np.linalg.norm(g) / np.linalg.norm(ref[k]))
    res["cases"].append(row)
    print(row, flush=True)
json.dump(res, open(out_json, "w"), indent=1)
print("kappa1", res["kappa1"])


==> anc/apps/euler2d/to_float.py <==
"""Write the single-precision version of euler2d.cu: float types, float literals and float math functions."""
import re, sys

src = open(sys.argv[1]).read()
src = re.sub(r"\bdouble\b", "float", src)
src = re.sub(r"(?<![\w.])(\d+\.\d+)(?![\w.])", r"\1f", src)          # 0.5 -> 0.5f
for f in ("sqrt", "fabs", "fmax", "pow", "sin", "cos"):
    src = re.sub(rf"\b{f}\(", f"{f}f(", src)
open(sys.argv[2], "w").write(src)


==> anc/apps/nozzle_app.py <==
"""Quasi-one-dimensional nozzle flow with CuAD derivatives: steady state, adjoint and inverse design.

Interior residual rows come from the GPU kernel K3. Its Jacobian is assembled from the CuAD tangent
with three colours per variable (nine tangent evaluations). The boundary rows (subsonic inflow with
given total pressure and temperature, subsonic outflow with given static pressure) are written here
and differentiated by the complex-step method. The design sensitivity (dR/dA)^T psi of the interior
rows comes from the CuAD adjoint kernel.
"""
import json, os, sys, time
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
from scipy.optimize import minimize
import cuadk

OUT = sys.argv[1] if len(sys.argv) > 1 else "out_nozzle"
os.makedirs(OUT, exist_ok=True)
G = 1.4
N = 201
H = 1.0 / (N - 1)
X = np.linspace(0.0, 1.0, N)
EPS2 = 0.25
P0, T0, PEXIT = 1.0, 1.0, 0.84
NMODE = 8
MODES = np.array([np.sin((k + 1) * np.pi * X) for k in range(NMODE)])       # vanish at both ends
A_BASE = 1.0 + 1.5 * (X - 0.5) ** 2
A_TRUE = np.array([0.06, -0.04, 0.03, 0.02, -0.015, 0.01, 0.008, -0.005])


def area(a):
    return A_BASE + a @ MODES


def prim(w, A):
    r, m, e = w[0::3], w[1::3], w[2::3]
    rho, u = r / A, m / r
    p = (G - 1.0) * (e - 0.5 * m * m / r) / A
    return rho, u, p


def wstate(rho, u, p, A):
    return np.array([rho * A, rho * u * A, (p / (G - 1.0) + 0.5 * rho * u * u) * A])


def bc_rows(w, A):
    """Residuals of the two boundary cells (complex-safe)."""
    r1, m1 = w[3], w[4]
    u0 = m1 / r1                                        # inflow: velocity extrapolated
    T = T0 - (G - 1.0) / (2.0 * G) * u0 * u0            # total enthalpy fixed (R = 1)
    p = P0 * (T / T0) ** (G / (G - 1.0))
    inlet = w[0:3] - wstate(p / T, u0, p, A[0])
    rN, mN = w[3 * (N - 2)], w[3 * (N - 2) + 1]        # outflow: density and velocity extrapolated
    rho_o, u_o = rN / A[N - 2], mN / rN
    outlet = w[3 * (N - 1):] - wstate(rho_o, u_o, PEXIT, A[N - 1])
    return inlet, outlet


def residual(w, A):
    r = cuadk.nozzle(w, A, EPS2, H)
    inl, outl = bc_rows(w, A)
    r[0:3], r[3 * (N - 1):] = inl, outl
    return r


def jacobian(w, A):
    """Interior rows from nine CuAD tangent evaluations, boundary rows by complex step."""
    rows, cols, vals = [], [], []
    zero_a = np.zeros(N)
    for c in range(3):
        for k in range(3):
            wd = np.zeros(3 * N)
            wd[3 * np.arange(c, N, 3) + k] = 1.0
            rd = cuadk.nozzle_tan(w, wd, A, zero_a, EPS2, H)
            for i in range(1, N - 1):
                for j in (i - 1, i, i + 1):
                    if j % 3 == c:
                        for v in range(3):
                            rows.append(3 * i + v); cols.append(3 * j + k); vals.append(rd[3 * i + v])
    hcs = 1e-30
    for j in list(range(0, 6)) + list(range(3 * (N - 2), 3 * N)):   # boundary rows depend on these unknowns
        wc = w.astype(complex); wc[j] += 1j * hcs
        inl, outl = bc_rows(wc, A)
        for v in range(3):
            if j < 6:
                rows.append(v); cols.append(j); vals.append(inl[v].imag / hcs)
            if j >= 3 * (N - 2):
                rows.append(3 * (N - 1) + v); cols.append(j); vals.append(outl[v].imag / hcs)
    return sp.csc_matrix((vals, (rows, cols)), shape=(3 * N, 3 * N))


def solve(A, w0=None, tol=1e-11, log=None):
    """Pseudo-transient Newton iteration."""
    if w0 is None:
        rho = np.ones(N); u = 0.3 * np.ones(N); p = np.ones(N) * (PEXIT + 0.1)
        w0 = wstate(rho, u, p, A).T.ravel()
    w = w0.copy(); cfl = 5.0; hist = []
    for it in range(200):
        r = residual(w, A); nr = np.linalg.norm(r)
        hist.append(float(nr))
        if nr < tol:
            break
        rho, u, p = prim(w, A)
        dt = cfl * H / (np.abs(u) + np.sqrt(G * p / rho))
        J = jacobian(w, A) + sp.diags(np.repeat(1.0 / dt, 3)).tocsc()
        w = w - spla.spsolve(J, r)
        cfl = min(cfl * 2.0, 1e12)
    if log is not None:
        log.extend(hist)
    return w, hist


def objective(w, A, pt):
    _, _, p = prim(w, A)
    return 0.5 * H * np.sum((p[1:-1] - pt[1:-1]) ** 2)


def gradient(w, A, pt):
    """dJ/da through the discrete adjoint."""
    r, m, e = w[0::3], w[1::3], w[2::3]
    _, _, p = prim(w, A)
    dp = np.zeros(N); dp[1:-1] = H * (p[1:-1] - pt[1:-1])                # dJ/dp
    dJdw = np.zeros(3 * N)
    dJdw[0::3] = dp * (G - 1.0) / A * 0.5 * m * m / (r * r)
    dJdw[1::3] = dp * (-(G - 1.0) / A * m / r)
    dJdw[2::3] = dp * (G - 1.0) / A
    dJdA = dp * (-p / A)
    psi = spla.spsolve(jacobian(w, A).T.tocsc(), -dJdw)
    seed = psi.copy(); seed[0:3] = 0.0; seed[3 * (N - 1):] = 0.0             # interior rows only
    _, abar = cuadk.nozzle_adj(w, A, seed, EPS2, H)                         # (dR/dA)^T psi, interior rows
    dJdA_total = dJdA + abar
    # boundary rows depend on the areas of the boundary cells and of their neighbours (complex step)
    hcs = 1e-30
    for j in (0, 1, N - 2, N - 1):
        Ac = A.astype(complex); Ac[j] += 1j * hcs
        inl, outl = bc_rows(w.astype(complex), Ac)
        dJdA_total[j] += psi[0:3] @ (inl.imag / hcs) + psi[3 * (N - 1):] @ (outl.imag / hcs)
    return MODES @ dJdA_total, psi


if __name__ == "__main__":
    res = {}
    t0 = time.time()
    newton_base = []
    w_base, _ = solve(A_BASE, log=newton_base)
    w_true, _ = solve(area(A_TRUE), w_base)
    _, _, p_target = prim(w_true, area(A_TRUE))
    res["newton_history_baseline"] = newton_base
    # gradient verification at the baseline
    g_adj, psi = gradient(w_base, A_BASE, p_target)
    g_fd = np.zeros(NMODE); hfd = 1e-6
    for k in range(NMODE):
        ap = np.zeros(NMODE); ap[k] = hfd
        wp, _ = solve(area(ap), w_base); wm, _ = solve(area(-ap), w_base)
        g_fd[k] = (objective(wp, area(ap), p_target) - objective(wm, area(-ap), p_target)) / (2 * hfd)
    res["grad_check"] = dict(adjoint=g_adj.tolist(), fd=g_fd.tolist(),
                             rel_err=float(np.linalg.norm(g_adj - g_fd) / np.linalg.norm(g_fd)))
    print("gradient check: rel err", res["grad_check"]["rel_err"], flush=True)
    # inverse design
    hist = []; state = {"w": w_base}

    def fg(a):
        A = area(a)
        w, _ = solve(A, state["w"]); state["w"] = w
        J = objective(w, A, p_target); g, _ = gradient(w, A, p_target)
        hist.append(dict(J=float(J), gnorm=float(np.linalg.norm(g)), err=float(np.linalg.norm(a - A_TRUE))))
        print(f"  eval {len(hist):3d}  J={J:.6e}  |g|={np.linalg.norm(g):.3e}  |a-a*|={np.linalg.norm(a - A_TRUE):.3e}", flush=True)
        return J, g

    sol = minimize(fg, np.zeros(NMODE), jac=True, method="L-BFGS-B", options=dict(maxiter=60, ftol=1e-16, gtol=1e-12))
    w_opt = state["w"]; A_opt = area(sol.x)
    res["design"] = dict(a_true=A_TRUE.tolist(), a_opt=sol.x.tolist(), nit=int(sol.nit), nfev=int(sol.nfev),
                         message=str(sol.message), history=hist)
    # fields for the figures
    def fields(w, A):
        rho, u, p = prim(w, A); return dict(rho=rho.tolist(), u=u.tolist(), p=p.tolist(),
                                            mach=(u / np.sqrt(G * p / rho)).tolist())
    res["x"] = X.tolist()
    res["area"] = dict(base=A_BASE.tolist(), target=area(A_TRUE).tolist(), opt=A_opt.tolist())
    res["flow"] = dict(base=fields(w_base, A_BASE), target=fields(w_true, area(A_TRUE)), opt=fields(w_opt, A_opt))
    res["adjoint_base"] = dict(psi_mass=psi[0::3].tolist(), psi_mom=psi[1::3].tolist(), psi_energy=psi[2::3].tolist())
    res["wall_time_s"] = time.time() - t0
    json.dump(res, open(os.path.join(OUT, "nozzle.json"), "w"))
    print("done in", round(res["wall_time_s"], 1), "s; design", sol.message, "nit", sol.nit)


==> anc/apps/vortex_app.py <==
"""Roll-up of a vortex sheet behind an elliptically loaded wing (kernel K4) and the sensitivity of the
wake descent to the initial circulation distribution, through a discrete unsteady adjoint.

The sheet is represented by N regularised point vortices advanced with Heun's method,
  x* = x^n + dt u(x^n),  x^{n+1} = x^n + dt/2 [u(x^n) + u(x*)],
where u is the Biot-Savart kernel. The objective is the mean vertical position of the vortices at the
final time. The adjoint of each step uses the CuAD adjoint of the kernel twice, once for each stage.
"""
import json, os, sys, time
import numpy as np
import cuadk

OUT = sys.argv[1] if len(sys.argv) > 1 else "out_vortex"
os.makedirs(OUT, exist_ok=True)
N = 1024
DELTA2 = 0.05 ** 2                 # Krasny regularisation
DT, T_END = 0.01, 4.0
NSTEP = int(round(T_END / DT))
th = np.pi * (np.arange(N) + 0.5) / N
X0 = -np.cos(th)                    # cosine spacing, dense near the tips
Y0 = np.zeros(N)
edges = np.concatenate([[-1.0], 0.5 * (X0[1:] + X0[:-1]), [1.0]])
CIRC = np.sqrt(np.clip(1.0 - edges ** 2, 0.0, None))   # elliptic bound circulation Gamma(x), Gamma0 = 1
G0 = CIRC[:-1] - CIRC[1:]           # circulation shed between neighbouring edges (sums to zero)


def vel(x, y, g):
    return cuadk.biot(x, y, g, DELTA2)


def forward(x, y, g, keep=False, snaps=()):
    traj = []; shots = {}
    for n in range(NSTEP):
        if keep:
            traj.append((x.copy(), y.copy()))
        if n in snaps:
            shots[n] = (x.copy(), y.copy())
        u1, v1 = vel(x, y, g)
        xs, ys = x + DT * u1, y + DT * v1
        u2, v2 = vel(xs, ys, g)
        x, y = x + 0.5 * DT * (u1 + u2), y + 0.5 * DT * (v1 + v2)
    shots[NSTEP] = (x.copy(), y.copy())
    return x, y, traj, shots


def objective(y):
    return float(np.mean(y))


def adjoint(traj, g):
    """Reverse sweep of Heun's method; returns dJ/dg, dJ/dx0, dJ/dy0."""
    xb = np.zeros(N); yb = np.full(N, 1.0 / N); gb = np.zeros(N)
    for n in range(NSTEP - 1, -1, -1):
        x, y = traj[n]
        u1, v1 = vel(x, y, g)
        xs, ys = x + DT * u1, y + DT * v1
        # x^{n+1} = x + dt/2 (u1 + u2(xs)),  xs = x + dt u1
        xsb, ysb, g2 = cuadk.biot_adj(xs, ys, g, 0.5 * DT * xb, 0.5 * DT * yb, DELTA2)   # through u2(xs)
        u1b, v1b = 0.5 * DT * xb + DT * xsb, 0.5 * DT * yb + DT * ysb
        x1b, y1b, g1 = cuadk.biot_adj(x, y, g, u1b, v1b, DELTA2)                          # through u1(x)
        xb = xb + xsb + x1b
        yb = yb + ysb + y1b
        gb += g1 + g2
    return gb, xb, yb


if __name__ == "__main__":
    t0 = time.time()
    snaps = (0, 100, 200, 300)
    x, y, traj, shots = forward(X0.copy(), Y0.copy(), G0, keep=True, snaps=snaps)
    J = objective(y)
    t1 = time.time()
    gb, x0b, y0b = adjoint(traj, G0)
    t2 = time.time()
    checks = []
    for j in (5, 100, 300, 512, 900):
        for name in ("g", "y0"):
            eps = 1e-6
            gp, gm, yp, ym = G0.copy(), G0.copy(), Y0.copy(), Y0.copy()
            if name == "g":
                gp[j] += eps; gm[j] -= eps
            else:
                yp[j] += eps; ym[j] -= eps
            Jp = objective(forward(X0.copy(), yp, gp)[1]); Jm = objective(forward(X0.copy(), ym, gm)[1])
            fd = (Jp - Jm) / (2 * eps)
            adj = (gb if name == "g" else y0b)[j]
            checks.append(dict(j=j, var=name, adjoint=float(adj), fd=float(fd)))
            print(f"  dJ/d{name}[{j}]  adjoint {adj:+.10e}  fd {fd:+.10e}  rel {abs(adj - fd) / abs(fd):.1e}", flush=True)
    res = dict(N=N, dt=DT, t_end=T_END, J=J, t_forward_s=t1 - t0, t_adjoint_s=t2 - t1, checks=checks)
    np.savez_compressed(os.path.join(OUT, "vortex.npz"), x0=X0, g0=G0, gb=gb, x0b=x0b, y0b=y0b,
                        **{f"x_{k}": v[0] for k, v in shots.items()}, **{f"y_{k}": v[1] for k, v in shots.items()})
    json.dump(res, open(os.path.join(OUT, "vortex.json"), "w"), indent=1)
    print("J", J, "forward", round(t1 - t0, 1), "s  adjoint", round(t2 - t1, 1), "s")


==> anc/bench/bench_clad.cu <==
// Clad vs CuAD harness, compiled with clang -x cuda and the Clad plugin. Both adjoints are
// compiled by the same compiler. For each kernel the Clad gradient kernel is launched
// directly (cudaLaunchKernel on its function pointer) so that the timing contains only the
// kernel, as for the CuAD kernel. Correctness: the Clad adjoint is compared with the CuAD
// adjoint for the same seed (the CuAD adjoint passes the dot test in bench_cuad.cu).
#include "clad/Differentiator/Differentiator.h"
#include "bench_common.h"
#include <string>
#include "kernels.cu"
#include "gen/kernels_b.cuh"

// Clad emits each requested gradient as a __device__ function in this translation unit
// (its execute_kernel() launches it through a wrapper). Declaring the generated functions
// and wrapping each in a minimal kernel lets us launch and time them exactly like the
// CuAD kernels.
__device__ void burgers_res_grad_0_1_2(const double *u, const double *f, double *r, double nu, double h, int n,
                                       double *_d_u, double *_d_f, double *_d_r);
__device__ void advdiff_res_grad_0_1_2_3(const double *q, const double *a, const double *b, double *r, double k,
                                         double h, int nx, int ny, double *_d_q, double *_d_a, double *_d_b, double *_d_r);
__device__ void biot_savart_grad_0_1_2_3_4(const double *xs, const double *ys, const double *g, double *uind,
                                           double *vind, double delta2, int n, double *_d_xs, double *_d_ys,
                                           double *_d_g, double *_d_uind, double *_d_vind);
__global__ void clad_burgers(const double *u, const double *f, double *r, double nu, double h, int n,
                             double *du, double *df, double *dr) { burgers_res_grad_0_1_2(u, f, r, nu, h, n, du, df, dr); }
__global__ void clad_advdiff(const double *q, const double *a, const double *b, double *r, double k, double h, int nx,
                             int ny, double *dq, double *da, double *db, double *dr) {
  advdiff_res_grad_0_1_2_3(q, a, b, r, k, h, nx, ny, dq, da, db, dr); }
__global__ void clad_bs(const double *xs, const double *ys, const double *g, double *u, double *v, double d2, int n,
                        double *dx, double *dy, double *dg, double *du, double *dv) {
  biot_savart_grad_0_1_2_3_4(xs, ys, g, u, v, d2, n, dx, dy, dg, du, dv); }

static int REPS = 50;

static double rel_diff(const std::vector<double> &a, const std::vector<double> &b) {
  double n = 0, d = 0;
  for (size_t i = 0; i < a.size(); i++) { n += (a[i] - b[i]) * (a[i] - b[i]); d += b[i] * b[i]; }
  return sqrt(n / d);
}

static void launch(void *fn, dim3 gr, dim3 bl, std::vector<void *> args) {
  CK(cudaLaunchKernel(fn, gr, bl, args.data(), 0, 0));
}

static void out(const char *name, double diff, double tp, double tc, double tl) {
  printf("{\"kernel\":\"%s\",\"clad_vs_cuad_adjoint\":%.3e,\"t_primal_ms\":%.4f,\"t_cuad_adj_ms\":%.4f,"
         "\"t_clad_adj_ms\":%.4f,\"cuad_over_primal\":%.2f,\"clad_over_primal\":%.2f,\"clad_over_cuad\":%.2f}\n",
         name, diff, tp, tc, tl, tc / tp, tl / tp, tl / tc);
  fflush(stdout);
}

static void k1() {
  const int n = N_BURGERS; double nu = 1e-2, h = 1.0 / (n - 1);
  std::vector<double> u, f; init_burgers(u, f, n);
  std::vector<double> rbar = rand_vec(n, 12); rbar[0] = rbar[n - 1] = 0;
  DevArr U(n), F(n), R(n), Ub(n), Fb(n), Rb(n), Uc(n), Fc(n), Rc(n);
  U.up(u); F.up(f);
  dim3 bl(256), gr((n + 255) / 256);
  auto g = clad::gradient(burgers_res, "u, f, r");
  if (getenv("DUMP")) { printf("===== clad burgers_res\n"); g.dump(); }
  auto clad_run = [&] { clad_burgers<<<gr, bl>>>(U.p, F.p, R.p, nu, h, n, Uc.p, Fc.p, Rc.p); };
  Rb.up(rbar); Ub.zero(); burgers_res_b<<<gr, bl>>>(U.p, Ub.p, F.p, Fb.p, R.p, Rb.p, nu, h, n);
  Rc.up(rbar); Uc.zero(); Fc.zero(); clad_run(); CK(cudaDeviceSynchronize());
  double d = rel_diff(Uc.down(), Ub.down());
  double tp = time_kernel([&] { burgers_res<<<gr, bl>>>(U.p, F.p, R.p, nu, h, n); }, [] {}, REPS);
  double tc = time_kernel([&] { burgers_res_b<<<gr, bl>>>(U.p, Ub.p, F.p, Fb.p, R.p, Rb.p, nu, h, n); },
                          [&] { Rb.up(rbar); Ub.zero(); Fb.zero(); }, REPS);
  double tl = time_kernel(clad_run, [&] { Rc.up(rbar); Uc.zero(); Fc.zero(); }, REPS);
  out("burgers_1d", d, tp, tc, tl);
}

static void k2() {
  const int nx = N_ADV, n = nx * nx; double k = 1e-3, h = 1.0 / (nx - 1);
  std::vector<double> q, a, b; init_advdiff(q, a, b, nx);
  std::vector<double> rbar = rand_vec(n, 22);
  for (int j = 0; j < nx; j++) for (int i = 0; i < nx; i++) if (i == 0 || j == 0 || i == nx - 1 || j == nx - 1) rbar[j * nx + i] = 0;
  DevArr Q(n), A(n), B(n), R(n), Qb(n), Ab(n), Bb(n), Rb(n), Qc(n), Ac(n), Bc(n), Rc(n);
  Q.up(q); A.up(a); B.up(b);
  dim3 bl(32, 8), gr((nx + 31) / 32, (nx + 7) / 8);
  auto g = clad::gradient(advdiff_res, "q, a, b, r");
  if (getenv("DUMP")) { printf("===== clad advdiff_res\n"); g.dump(); }
  auto clad_run = [&] { clad_advdiff<<<gr, bl>>>(Q.p, A.p, B.p, R.p, k, h, nx, nx, Qc.p, Ac.p, Bc.p, Rc.p); };
  Rb.up(rbar); Qb.zero(); Ab.zero(); Bb.zero(); advdiff_res_b<<<gr, bl>>>(Q.p, Qb.p, A.p, Ab.p, B.p, Bb.p, R.p, Rb.p, k, h, nx, nx);
  Rc.up(rbar); Qc.zero(); Ac.zero(); Bc.zero(); clad_run(); CK(cudaDeviceSynchronize());
  double d = rel_diff(Qc.down(), Qb.down());
  double tp = time_kernel([&] { advdiff_res<<<gr, bl>>>(Q.p, A.p, B.p, R.p, k, h, nx, nx); }, [] {}, REPS);
  double tc = time_kernel([&] { advdiff_res_b<<<gr, bl>>>(Q.p, Qb.p, A.p, Ab.p, B.p, Bb.p, R.p, Rb.p, k, h, nx, nx); },
                          [&] { Rb.up(rbar); Qb.zero(); Ab.zero(); Bb.zero(); }, REPS);
  double tl = time_kernel(clad_run, [&] { Rc.up(rbar); Qc.zero(); Ac.zero(); Bc.zero(); }, REPS);
  out("advdiff_2d", d, tp, tc, tl);
}

// Clad 2.0 (clang 19) terminates with a segmentation fault while differentiating nozzle_res,
// so this case is compiled only with -DCLAD_K3.
#ifdef CLAD_K3
static void k3() {
  const int n = N_NOZ, m = 3 * n; double eps2 = 0.25, h = 1.0 / (n - 1);
  std::vector<double> w, ar; init_nozzle(w, ar, n);
  std::vector<double> rbar = rand_vec(m, 32);
  for (int c = 0; c < 3; c++) { rbar[c] = 0; rbar[3 * (n - 1) + c] = 0; }
  DevArr Wv(m), Ar(n), R(m), Wb(m), Arb(n), Rb(m), Wc(m), Arc(n), Rc(m);
  Wv.up(w); Ar.up(ar);
  dim3 bl(256), gr((n + 255) / 256);
  auto g = clad::gradient(nozzle_res, "w, area, res");
  if (getenv("DUMP")) { printf("===== clad nozzle_res\n"); g.dump(); }
  void *fn = (void *)g.getFunctionPtr();
  int nn = n;
  auto clad_run = [&] { launch(fn, gr, bl, {&Wv.p, &Ar.p, &R.p, &eps2, &h, &nn, &Wc.p, &Arc.p, &Rc.p}); };
  Rb.up(rbar); Wb.zero(); Arb.zero(); nozzle_res_b<<<gr, bl>>>(Wv.p, Wb.p, Ar.p, Arb.p, R.p, Rb.p, eps2, h, n);
  Rc.up(rbar); Wc.zero(); Arc.zero(); clad_run(); CK(cudaDeviceSynchronize());
  double d = rel_diff(Wc.down(), Wb.down());
  double tp = time_kernel([&] { nozzle_res<<<gr, bl>>>(Wv.p, Ar.p, R.p, eps2, h, n); }, [] {}, REPS);
  double tc = time_kernel([&] { nozzle_res_b<<<gr, bl>>>(Wv.p, Wb.p, Ar.p, Arb.p, R.p, Rb.p, eps2, h, n); },
                          [&] { Rb.up(rbar); Wb.zero(); Arb.zero(); }, REPS);
  double tl = time_kernel(clad_run, [&] { Rc.up(rbar); Wc.zero(); Arc.zero(); }, REPS);
  out("nozzle_q1d_euler", d, tp, tc, tl);
}
#endif

static void k4(int n) {
  double d2 = 1e-4;
  std::vector<double> xs, ys, g; init_bs(xs, ys, g, n);
  std::vector<double> ubar = rand_vec(n, 44), vbar = rand_vec(n, 45);
  DevArr X(n), Y(n), G(n), Uo(n), Vo(n), Xb(n), Yb(n), Gb(n), Ub(n), Vb(n), Xc(n), Yc(n), Gc(n), Uc(n), Vc(n);
  X.up(xs); Y.up(ys); G.up(g);
  dim3 bl(128), gr((n + 127) / 128);
  auto gr_ = clad::gradient(biot_savart, "xs, ys, g, uind, vind");
  if (getenv("DUMP")) { printf("===== clad biot_savart\n"); gr_.dump(); }
  auto clad_run = [&] { clad_bs<<<gr, bl>>>(X.p, Y.p, G.p, Uo.p, Vo.p, d2, n, Xc.p, Yc.p, Gc.p, Uc.p, Vc.p); };
  Ub.up(ubar); Vb.up(vbar); Xb.zero(); Yb.zero(); Gb.zero();
  biot_savart_b<<<gr, bl>>>(X.p, Xb.p, Y.p, Yb.p, G.p, Gb.p, Uo.p, Ub.p, Vo.p, Vb.p, d2, n);
  Uc.up(ubar); Vc.up(vbar); Xc.zero(); Yc.zero(); Gc.zero(); clad_run();
  cudaError_t ce = cudaDeviceSynchronize();
  if (ce != cudaSuccess) {   // e.g. the per-thread tape exhausted the device heap
    printf("{\"kernel\":\"biot_savart_2d\",\"n\":%d,\"clad_error\":\"%s\"}\n", n, cudaGetErrorString(ce));
    exit(0);
  }
  auto a1 = Xc.down(), a2 = Gc.down(), b1 = Xb.down(), b2 = Gb.down();
  a1.insert(a1.end(), a2.begin(), a2.end()); b1.insert(b1.end(), b2.begin(), b2.end());
  double d = rel_diff(a1, b1);
  int r = std::max(REPS / 5, 3);
  double tp = time_kernel([&] { biot_savart<<<gr, bl>>>(X.p, Y.p, G.p, Uo.p, Vo.p, d2, n); }, [] {}, r);
  double tc = time_kernel([&] { biot_savart_b<<<gr, bl>>>(X.p, Xb.p, Y.p, Yb.p, G.p, Gb.p, Uo.p, Ub.p, Vo.p, Vb.p, d2, n); },
                          [&] { Ub.up(ubar); Vb.up(vbar); Xb.zero(); Yb.zero(); Gb.zero(); }, r);
  double tl = time_kernel(clad_run, [&] { Uc.up(ubar); Vc.up(vbar); Xc.zero(); Yc.zero(); Gc.zero(); }, r);
  printf("{\"kernel\":\"biot_savart_2d\",\"n\":%d,\"clad_vs_cuad_adjoint\":%.3e,\"t_primal_ms\":%.4f,"
         "\"t_cuad_adj_ms\":%.4f,\"t_clad_adj_ms\":%.4f,\"cuad_over_primal\":%.2f,\"clad_over_primal\":%.2f,"
         "\"clad_over_cuad\":%.2f}\n", n, d, tp, tc, tl, tc / tp, tl / tp, tl / tc);
  fflush(stdout);
}

int main(int argc, char **argv) {
  if (argc == 2) REPS = atoi(argv[1]);
  cudaDeviceProp p; CK(cudaGetDeviceProperties(&p, 0));
  printf("{\"device\":\"%s\",\"cc\":\"%d.%d\",\"compiler\":\"clang-19 (sm_90 PTX, JIT)\",\"clad\":\"2.0\"}\n", p.name, p.major, p.minor);
  // `bench_clad bs N`: only the Biot-Savart case at size N, in its own process, so that a failure
  // of the tape allocation cannot affect other measurements
  if (argc > 2 && std::string(argv[1]) == "bs") {
    size_t heap = (size_t)(getenv("HEAP_MB") ? atoi(getenv("HEAP_MB")) : 4096) << 20;
    CK(cudaDeviceSetLimit(cudaLimitMallocHeapSize, heap));
    REPS = 10;
    k4(atoi(argv[2]));
    return 0;
  }
  k1(); k2();
#ifdef CLAD_K3
  k3();
#endif
  return 0;
}


==> anc/bench/bench_common.h <==
// Shared problem set-up, checks and timing for the CuAD and Clad harnesses.
// Compiled by nvcc (CuAD harness) and by clang -x cuda (Clad harness).
#pragma once
#include <algorithm>
#include <cmath>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <vector>
#include <functional>
#include <cuda_runtime.h>

#define CK(x) do { cudaError_t e_ = (x); if (e_ != cudaSuccess) { \
  fprintf(stderr, "CUDA error %s at %s:%d\n", cudaGetErrorString(e_), __FILE__, __LINE__); exit(1); } } while (0)

// deterministic uniform numbers in [0, 1)
struct Rng {
  unsigned long long s;
  explicit Rng(unsigned long long seed) : s(seed) {}
  double next() { s = s * 6364136223846793005ULL + 1442695040888963407ULL; return (double)(s >> 11) / 9007199254740992.0; }
};

struct DevArr {
  double *p = nullptr; size_t n = 0;
  explicit DevArr(size_t n_) : n(n_) { CK(cudaMalloc(&p, n * 8)); CK(cudaMemset(p, 0, n * 8)); }
  ~DevArr() { cudaFree(p); }
  void up(const std::vector<double> &h) { CK(cudaMemcpy(p, h.data(), n * 8, cudaMemcpyHostToDevice)); }
  std::vector<double> down() const { std::vector<double> h(n); CK(cudaMemcpy(h.data(), p, n * 8, cudaMemcpyDeviceToHost)); return h; }
  void zero() { CK(cudaMemset(p, 0, n * 8)); }
};

inline double dot(const std::vector<double> &a, const std::vector<double> &b) {
  long double s = 0; for (size_t i = 0; i < a.size(); i++) s += (long double)a[i] * b[i]; return (double)s;
}

// median time (ms) of `reps` launches; `prep` runs before each launch outside the timed region
inline double time_kernel(const std::function<void()> &launch, const std::function<void()> &prep, int reps) {
  cudaEvent_t a, b; CK(cudaEventCreate(&a)); CK(cudaEventCreate(&b));
  std::vector<float> t(reps);
  for (int w = 0; w < 3; w++) { prep(); launch(); }
  CK(cudaDeviceSynchronize());
  for (int r = 0; r < reps; r++) {
    prep();
    CK(cudaEventRecord(a)); launch(); CK(cudaEventRecord(b)); CK(cudaEventSynchronize(b));
    CK(cudaEventElapsedTime(&t[r], a, b));
  }
  CK(cudaGetLastError());
  std::vector<float> s = t; std::sort(s.begin(), s.end());
  cudaEventDestroy(a); cudaEventDestroy(b);
  return s[reps / 2];
}

// ---------------- problem sizes and inputs ----------------
#ifndef N_BURGERS
#define N_BURGERS (1 << 22)
#endif
#ifndef N_ADV
#define N_ADV 2048
#endif
#ifndef N_NOZ
#define N_NOZ (1 << 20)
#endif
#ifndef N_BS
#define N_BS 8192
#endif

inline void init_burgers(std::vector<double> &u, std::vector<double> &f, int n) {
  u.resize(n); f.resize(n);
  for (int i = 0; i < n; i++) { double x = (double)i / (n - 1); u[i] = sin(M_PI * x) + 0.1 * sin(7 * M_PI * x); f[i] = cos(3 * x); }
}
inline void init_advdiff(std::vector<double> &q, std::vector<double> &a, std::vector<double> &b, int nx) {
  int n = nx * nx; q.resize(n); a.resize(n); b.resize(n);
  for (int j = 0; j < nx; j++) for (int i = 0; i < nx; i++) {
    double x = (double)i / (nx - 1), y = (double)j / (nx - 1); int c = j * nx + i;
    q[c] = exp(-20 * ((x - 0.4) * (x - 0.4) + (y - 0.5) * (y - 0.5)));
    a[c] = -sin(M_PI * y) * cos(M_PI * x); b[c] = sin(M_PI * x) * cos(M_PI * y);   // a solenoidal vortex
  }
}
inline void init_nozzle(std::vector<double> &w, std::vector<double> &area, int n) {
  w.resize(3 * n); area.resize(n);
  for (int i = 0; i < n; i++) {
    double x = (double)i / (n - 1), A = 1.0 + 1.5 * (x - 0.5) * (x - 0.5);
    double rho = 1.0 - 0.2 * x, u = 0.4 + 0.3 * x, p = 1.0 / 1.4 - 0.25 * x;
    area[i] = A; w[3 * i] = rho * A; w[3 * i + 1] = rho * u * A; w[3 * i + 2] = (p / 0.4 + 0.5 * rho * u * u) * A;
  }
}
inline void init_bs(std::vector<double> &xs, std::vector<double> &ys, std::vector<double> &g, int n) {
  Rng r(7); xs.resize(n); ys.resize(n); g.resize(n);
  for (int i = 0; i < n; i++) { xs[i] = r.next(); ys[i] = r.next(); g[i] = 2.0 * r.next() - 1.0; }
}
inline std::vector<double> rand_vec(size_t n, unsigned long long seed, double amp = 1.0) {
  Rng r(seed); std::vector<double> v(n); for (auto &x : v) x = amp * (2.0 * r.next() - 1.0); return v;
}


==> anc/bench/bench_cuad.cu <==
// CuAD harness (nvcc): tangent vs central FD, adjoint dot-product test, and timings of the
// primal, tangent and adjoint kernels. Prints one JSON object per kernel.
#include "bench_common.h"
#include "kernels.cu"
#include "gen/kernels_d.cuh"
#include "gen/kernels_b.cuh"

static int REPS = 50;

// relative errors of a tangent (Jv) against FD, and of the adjoint dot-product identity
static void report(const char *name, const std::vector<double> &jv_tan, const std::vector<double> &jv_fd,
                   const std::vector<double> &rbar, const std::vector<double> &xbar, const std::vector<double> &v,
                   double tp, double tt, double ta) {
  double num = 0, den = 0;
  for (size_t i = 0; i < jv_fd.size(); i++) { num += (jv_tan[i] - jv_fd[i]) * (jv_tan[i] - jv_fd[i]); den += jv_fd[i] * jv_fd[i]; }
  double lhs = dot(rbar, jv_tan), rhs = dot(xbar, v);
  printf("{\"kernel\":\"%s\",\"tangent_vs_fd\":%.3e,\"dot_test\":%.3e,\"t_primal_ms\":%.4f,\"t_tangent_ms\":%.4f,"
         "\"t_adjoint_ms\":%.4f,\"tangent_over_primal\":%.2f,\"adjoint_over_primal\":%.2f}\n",
         name, sqrt(num / den), fabs(lhs - rhs) / fabs(lhs), tp, tt, ta, tt / tp, ta / tp);
  fflush(stdout);
}

static void k1() {
  const int n = N_BURGERS; const double nu = 1e-2, h = 1.0 / (n - 1), eps = 1e-6;
  std::vector<double> u, f; init_burgers(u, f, n);
  std::vector<double> v = rand_vec(n, 11), rbar = rand_vec(n, 12);
  DevArr U(n), F(n), R(n), Ud(n), Fd(n), Rd(n), Ub(n), Fb(n), Rb(n);
  U.up(u); F.up(f);
  dim3 bl(256), gr((n + 255) / 256);
  auto res_at = [&](double s) { std::vector<double> us(n); for (int i = 0; i < n; i++) us[i] = u[i] + s * v[i];
    U.up(us); R.zero(); burgers_res<<<gr, bl>>>(U.p, F.p, R.p, nu, h, n); auto r = R.down(); U.up(u); return r; };
  auto rp = res_at(eps), rm = res_at(-eps); std::vector<double> jfd(n); for (int i = 0; i < n; i++) jfd[i] = (rp[i] - rm[i]) / (2 * eps);
  Ud.up(v); Fd.zero(); Rd.zero(); burgers_res_d<<<gr, bl>>>(U.p, Ud.p, F.p, Fd.p, R.p, Rd.p, nu, 0.0, h, 0.0, n);
  auto jt = Rd.down();
  for (int i : {0, n - 1}) rbar[i] = 0;                                   // no residual at the boundary cells
  Rb.up(rbar); Ub.zero(); Fb.zero(); burgers_res_b<<<gr, bl>>>(U.p, Ub.p, F.p, Fb.p, R.p, Rb.p, nu, h, n);
  auto xb = Ub.down(); CK(cudaDeviceSynchronize());
  double tp = time_kernel([&] { burgers_res<<<gr, bl>>>(U.p, F.p, R.p, nu, h, n); }, [] {}, REPS);
  double tt = time_kernel([&] { burgers_res_d<<<gr, bl>>>(U.p, Ud.p, F.p, Fd.p, R.p, Rd.p, nu, 0.0, h, 0.0, n); }, [] {}, REPS);
  double ta = time_kernel([&] { burgers_res_b<<<gr, bl>>>(U.p, Ub.p, F.p, Fb.p, R.p, Rb.p, nu, h, n); },
                          [&] { Rb.up(rbar); Ub.zero(); Fb.zero(); }, REPS);
  report("burgers_1d", jt, jfd, rbar, xb, v, tp, tt, ta);
}

static void k2() {
  const int nx = N_ADV, n = nx * nx; const double k = 1e-3, h = 1.0 / (nx - 1), eps = 1e-6;
  std::vector<double> q, a, b; init_advdiff(q, a, b, nx);
  std::vector<double> v = rand_vec(n, 21), rbar = rand_vec(n, 22);
  for (int j = 0; j < nx; j++) for (int i = 0; i < nx; i++) if (i == 0 || j == 0 || i == nx - 1 || j == nx - 1) rbar[j * nx + i] = 0;
  DevArr Q(n), A(n), B(n), R(n), Qd(n), Ad(n), Bd(n), Rd(n), Qb(n), Ab(n), Bb(n), Rb(n);
  Q.up(q); A.up(a); B.up(b);
  dim3 bl(32, 8), gr((nx + 31) / 32, (nx + 7) / 8);
  auto res_at = [&](double s) { std::vector<double> qs(n); for (int i = 0; i < n; i++) qs[i] = q[i] + s * v[i];
    Q.up(qs); R.zero(); advdiff_res<<<gr, bl>>>(Q.p, A.p, B.p, R.p, k, h, nx, nx); auto r = R.down(); Q.up(q); return r; };
  auto rp = res_at(eps), rm = res_at(-eps); std::vector<double> jfd(n); for (int i = 0; i < n; i++) jfd[i] = (rp[i] - rm[i]) / (2 * eps);
  Qd.up(v); Rd.zero(); advdiff_res_d<<<gr, bl>>>(Q.p, Qd.p, A.p, Ad.p, B.p, Bd.p, R.p, Rd.p, k, 0.0, h, 0.0, nx, nx);
  auto jt = Rd.down();
  Rb.up(rbar); Qb.zero(); Ab.zero(); Bb.zero(); advdiff_res_b<<<gr, bl>>>(Q.p, Qb.p, A.p, Ab.p, B.p, Bb.p, R.p, Rb.p, k, h, nx, nx);
  auto xb = Qb.down(); CK(cudaDeviceSynchronize());
  double tp = time_kernel([&] { advdiff_res<<<gr, bl>>>(Q.p, A.p, B.p, R.p, k, h, nx, nx); }, [] {}, REPS);
  double tt = time_kernel([&] { advdiff_res_d<<<gr, bl>>>(Q.p, Qd.p, A.p, Ad.p, B.p, Bd.p, R.p, Rd.p, k, 0.0, h, 0.0, nx, nx); }, [] {}, REPS);
  double ta = time_kernel([&] { advdiff_res_b<<<gr, bl>>>(Q.p, Qb.p, A.p, Ab.p, B.p, Bb.p, R.p, Rb.p, k, h, nx, nx); },
                          [&] { Rb.up(rbar); Qb.zero(); Ab.zero(); Bb.zero(); }, REPS);
  report("advdiff_2d", jt, jfd, rbar, xb, v, tp, tt, ta);
}

static void k3() {
  const int n = N_NOZ, m = 3 * n; const double eps2 = 0.25, h = 1.0 / (n - 1), eps = 1e-6;
  std::vector<double> w, ar; init_nozzle(w, ar, n);
  std::vector<double> v = rand_vec(m, 31, 0.1), rbar = rand_vec(m, 32);
  for (int c = 0; c < 3; c++) { rbar[c] = 0; rbar[3 * (n - 1) + c] = 0; }
  DevArr Wv(m), Ar(n), R(m), Wd(m), Ard(n), Rd(m), Wb(m), Arb(n), Rb(m);
  Wv.up(w); Ar.up(ar);
  dim3 bl(256), gr((n + 255) / 256);
  auto res_at = [&](double s) { std::vector<double> ws(m); for (int i = 0; i < m; i++) ws[i] = w[i] + s * v[i];
    Wv.up(ws); R.zero(); nozzle_res<<<gr, bl>>>(Wv.p, Ar.p, R.p, eps2, h, n); auto r = R.down(); Wv.up(w); return r; };
  auto rp = res_at(eps), rm = res_at(-eps); std::vector<double> jfd(m); for (int i = 0; i < m; i++) jfd[i] = (rp[i] - rm[i]) / (2 * eps);
  Wd.up(v); Ard.zero(); Rd.zero(); nozzle_res_d<<<gr, bl>>>(Wv.p, Wd.p, Ar.p, Ard.p, R.p, Rd.p, eps2, 0.0, h, 0.0, n);
  auto jt = Rd.down();
  Rb.up(rbar); Wb.zero(); Arb.zero(); nozzle_res_b<<<gr, bl>>>(Wv.p, Wb.p, Ar.p, Arb.p, R.p, Rb.p, eps2, h, n);
  auto xb = Wb.down(); CK(cudaDeviceSynchronize());
  double tp = time_kernel([&] { nozzle_res<<<gr, bl>>>(Wv.p, Ar.p, R.p, eps2, h, n); }, [] {}, REPS);
  double tt = time_kernel([&] { nozzle_res_d<<<gr, bl>>>(Wv.p, Wd.p, Ar.p, Ard.p, R.p, Rd.p, eps2, 0.0, h, 0.0, n); }, [] {}, REPS);
  double ta = time_kernel([&] { nozzle_res_b<<<gr, bl>>>(Wv.p, Wb.p, Ar.p, Arb.p, R.p, Rb.p, eps2, h, n); },
                          [&] { Rb.up(rbar); Wb.zero(); Arb.zero(); }, REPS);
  report("nozzle_q1d_euler", jt, jfd, rbar, xb, v, tp, tt, ta);
}

static void k4() {
  const int n = N_BS; const double d2 = 1e-4, eps = 1e-6;
  std::vector<double> xs, ys, g; init_bs(xs, ys, g, n);
  std::vector<double> vx = rand_vec(n, 41, 1e-2), vy = rand_vec(n, 42, 1e-2), vg = rand_vec(n, 43);
  std::vector<double> ubar = rand_vec(n, 44), vbar = rand_vec(n, 45);
  DevArr X(n), Y(n), G(n), Uo(n), Vo(n), Xd(n), Yd(n), Gd(n), Ud(n), Vd(n), Xb(n), Yb(n), Gb(n), Ub(n), Vb(n);
  X.up(xs); Y.up(ys); G.up(g);
  dim3 bl(128), gr((n + 127) / 128);
  auto out_at = [&](double s) {
    std::vector<double> a(n), b(n), c(n);
    for (int i = 0; i < n; i++) { a[i] = xs[i] + s * vx[i]; b[i] = ys[i] + s * vy[i]; c[i] = g[i] + s * vg[i]; }
    X.up(a); Y.up(b); G.up(c); biot_savart<<<gr, bl>>>(X.p, Y.p, G.p, Uo.p, Vo.p, d2, n);
    auto u = Uo.down(), w = Vo.down(); X.up(xs); Y.up(ys); G.up(g); u.insert(u.end(), w.begin(), w.end()); return u; };
  auto op = out_at(eps), om = out_at(-eps); std::vector<double> jfd(2 * n); for (int i = 0; i < 2 * n; i++) jfd[i] = (op[i] - om[i]) / (2 * eps);
  Xd.up(vx); Yd.up(vy); Gd.up(vg);
  biot_savart_d<<<gr, bl>>>(X.p, Xd.p, Y.p, Yd.p, G.p, Gd.p, Uo.p, Ud.p, Vo.p, Vd.p, d2, 0.0, n);
  auto jt = Ud.down(); auto jt2 = Vd.down(); jt.insert(jt.end(), jt2.begin(), jt2.end());
  Ub.up(ubar); Vb.up(vbar); Xb.zero(); Yb.zero(); Gb.zero();
  biot_savart_b<<<gr, bl>>>(X.p, Xb.p, Y.p, Yb.p, G.p, Gb.p, Uo.p, Ub.p, Vo.p, Vb.p, d2, n);
  auto bx = Xb.down(), by = Yb.down(), bg = Gb.down(); CK(cudaDeviceSynchronize());
  std::vector<double> rbar = ubar; rbar.insert(rbar.end(), vbar.begin(), vbar.end());
  std::vector<double> xb = bx, vv = vx; xb.insert(xb.end(), by.begin(), by.end()); xb.insert(xb.end(), bg.begin(), bg.end());
  vv.insert(vv.end(), vy.begin(), vy.end()); vv.insert(vv.end(), vg.begin(), vg.end());
  double tp = time_kernel([&] { biot_savart<<<gr, bl>>>(X.p, Y.p, G.p, Uo.p, Vo.p, d2, n); }, [] {}, REPS / 5);
  double tt = time_kernel([&] { biot_savart_d<<<gr, bl>>>(X.p, Xd.p, Y.p, Yd.p, G.p, Gd.p, Uo.p, Ud.p, Vo.p, Vd.p, d2, 0.0, n); }, [] {}, REPS / 5);
  double ta = time_kernel([&] { biot_savart_b<<<gr, bl>>>(X.p, Xb.p, Y.p, Yb.p, G.p, Gb.p, Uo.p, Ub.p, Vo.p, Vb.p, d2, n); },
                          [&] { Ub.up(ubar); Vb.up(vbar); Xb.zero(); Yb.zero(); Gb.zero(); }, REPS / 5);
  report("biot_savart_2d", jt, jfd, rbar, xb, vv, tp, tt, ta);
}

int main(int argc, char **argv) {
  if (argc > 1) REPS = atoi(argv[1]);
  cudaDeviceProp p; CK(cudaGetDeviceProperties(&p, 0));
  printf("{\"device\":\"%s\",\"cc\":\"%d.%d\",\"compiler\":\"nvcc\"}\n", p.name, p.major, p.minor);
  k1(); k2(); k3(); k4();
  return 0;
}


==> anc/bench/bs_tools.cu <==
// Biot-Savart adjoint with four tools under one compiler (clang -x cuda): CuAD, CuAD with its
// accumulation analysis switched off (ablation), Clad and Enzyme. The tool is chosen at compile time
// (-DTOOL_CUAD, -DTOOL_NOACC, -DTOOL_CLAD, -DTOOL_ENZYME, -DTOOL_ENZYME_R) and N with -DNB=...
// Every adjoint is compared with the CuAD adjoint, which passes the dot-product test in bench_cuad.cu.
// Output: one JSON line with the time, the per-thread local memory of the adjoint kernel and its error.
#ifdef TOOL_CLAD
#include "clad/Differentiator/Differentiator.h"
#endif
#include "bench_common.h"
#include <string>
#include "kernels.cu"
#include "gen/kernels_b.cuh"
#ifdef TOOL_NOACC
#include "gen/bs_noacc_b.cuh"
#endif

#ifdef TOOL_CLAD
__device__ void biot_savart_grad_0_1_2_3_4(const double *xs, const double *ys, const double *g, double *uind,
                                           double *vind, double delta2, int n, double *_d_xs, double *_d_ys,
                                           double *_d_g, double *_d_uind, double *_d_vind);
__global__ void tool_adj(const double *xs, const double *ys, const double *g, double *u, double *v, double d2, int n,
                         double *dx, double *dy, double *dg, double *du, double *dv) {
  biot_savart_grad_0_1_2_3_4(xs, ys, g, u, v, d2, n, dx, dy, dg, du, dv); }
#endif

#if defined(TOOL_ENZYME) || defined(TOOL_ENZYME_R)
extern __device__ int enzyme_dup;
extern __device__ int enzyme_const;
template <typename... Args> __device__ void __enzyme_autodiff(void *, Args...);
#ifdef TOOL_ENZYME_R
#define RS __restrict__
#else
#define RS
#endif
// the kernel body of biot_savart as a device function, which Enzyme differentiates
__device__ void bs_thread(const double *RS xs, const double *RS ys, const double *RS g, double *RS uind,
                          double *RS vind, double delta2, int n) {
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i < n) {
    double xi = xs[i];
    double yi = ys[i];
    double su = 0.0;
    double sv = 0.0;
    for (int j = 0; j < n; j++) {
      double dx = xi - xs[j];
      double dy = yi - ys[j];
      double r2 = dx * dx + dy * dy + delta2;
      double k = g[j] / (6.283185307179586 * r2);
      su = su - k * dy;
      sv = sv + k * dx;
    }
    uind[i] = su;
    vind[i] = sv;
  }
}
__global__ void tool_adj(const double *xs, const double *ys, const double *g, double *u, double *v, double d2, int n,
                         double *dx, double *dy, double *dg, double *du, double *dv) {
  __enzyme_autodiff((void *)bs_thread, enzyme_dup, xs, dx, enzyme_dup, ys, dy, enzyme_dup, g, dg,
                    enzyme_dup, u, du, enzyme_dup, v, dv, enzyme_const, d2, enzyme_const, n);
}
#endif

#ifdef TOOL_CUAD
__global__ void tool_adj(const double *xs, const double *ys, const double *g, double *u, double *v, double d2, int n,
                         double *dx, double *dy, double *dg, double *du, double *dv);
#define ADJ_KERNEL biot_savart_b
#endif
#ifdef TOOL_NOACC
#define ADJ_KERNEL biot_savart_b_noacc
#endif

static double rel_diff(const std::vector<double> &a, const std::vector<double> &b) {
  double n = 0, d = 0;
  for (size_t i = 0; i < a.size(); i++) { n += (a[i] - b[i]) * (a[i] - b[i]); d += b[i] * b[i]; }
  return sqrt(n / d);
}

int main(int argc, char **argv) {
  const int n = NB;
  const char *tool = TOOLNAME;
  size_t heap = (size_t)(getenv("HEAP_MB") ? atoi(getenv("HEAP_MB")) : 8) << 20;
  CK(cudaDeviceSetLimit(cudaLimitMallocHeapSize, heap));
  double d2 = 1e-4;
  std::vector<double> xs, ys, g; init_bs(xs, ys, g, n);
  std::vector<double> ubar = rand_vec(n, 44), vbar = rand_vec(n, 45);
  DevArr X(n), Y(n), G(n), Uo(n), Vo(n), Xb(n), Yb(n), Gb(n), Ub(n), Vb(n), Xc(n), Yc(n), Gc(n), Uc(n), Vc(n);
  X.up(xs); Y.up(ys); G.up(g);
  dim3 bl(128), gr((n + 127) / 128);
  // reference: the CuAD adjoint
  Ub.up(ubar); Vb.up(vbar);
  biot_savart_b<<<gr, bl>>>(X.p, Xb.p, Y.p, Yb.p, G.p, Gb.p, Uo.p, Ub.p, Vo.p, Vb.p, d2, n);
  CK(cudaDeviceSynchronize());
  auto ref = Xb.down(); { auto t = Yb.down(); ref.insert(ref.end(), t.begin(), t.end()); }
  { auto t = Gb.down(); ref.insert(ref.end(), t.begin(), t.end()); }

#ifdef TOOL_CLAD
  auto gr_ = clad::gradient(biot_savart, "xs, ys, g, uind, vind"); (void)gr_;
#endif
  cudaFuncAttributes fa;
#ifdef ADJ_KERNEL
  CK(cudaFuncGetAttributes(&fa, ADJ_KERNEL));
  auto run = [&] { ADJ_KERNEL<<<gr, bl>>>(X.p, Xc.p, Y.p, Yc.p, G.p, Gc.p, Uo.p, Uc.p, Vo.p, Vc.p, d2, n); };
#else
  CK(cudaFuncGetAttributes(&fa, tool_adj));
  auto run = [&] { tool_adj<<<gr, bl>>>(X.p, Y.p, G.p, Uo.p, Vo.p, d2, n, Xc.p, Yc.p, Gc.p, Uc.p, Vc.p); };
#endif
  auto prep = [&] { Uc.up(ubar); Vc.up(vbar); Xc.zero(); Yc.zero(); Gc.zero(); };
  size_t free0, tot; CK(cudaMemGetInfo(&free0, &tot));
  prep(); run();
  cudaError_t ce = cudaDeviceSynchronize();
  if (ce != cudaSuccess) {
    printf("{\"tool\":\"%s\",\"n\":%d,\"heap_mb\":%zu,\"local_bytes\":%zu,\"error\":\"%s\"}\n", tool, n, heap >> 20,
           (size_t)fa.localSizeBytes, cudaGetErrorString(ce));
    return 2;
  }
  size_t free1; CK(cudaMemGetInfo(&free1, &tot));
  auto got = Xc.down(); { auto t = Yc.down(); got.insert(got.end(), t.begin(), t.end()); }
  { auto t = Gc.down(); got.insert(got.end(), t.begin(), t.end()); }
  double err = rel_diff(got, ref);
  int reps = n >= 4096 ? 5 : 10;
  double tp = time_kernel([&] { biot_savart<<<gr, bl>>>(X.p, Y.p, G.p, Uo.p, Vo.p, d2, n); }, [] {}, reps);
  double ta = time_kernel(run, prep, reps);
  printf("{\"tool\":\"%s\",\"n\":%d,\"heap_mb\":%zu,\"local_bytes\":%zu,\"regs\":%d,\"dev_mem_delta_mb\":%.1f,"
         "\"err_vs_cuad\":%.3e,\"t_primal_ms\":%.4f,\"t_adj_ms\":%.4f,\"adj_over_primal\":%.2f}\n",
         tool, n, heap >> 20, (size_t)fa.localSizeBytes, fa.numRegs, ((double)free0 - (double)free1) / 1048576.0, err, tp,
         ta, ta / tp);
  return 0;
}


==> anc/bench/kernels.cu <==
// Benchmark kernels: simple finite-difference / finite-volume residuals and one
// summation kernel. Each thread computes the residual of one cell (gather form),
// which is the usual layout of GPU stencil codes.

// K1: steady viscous Burgers, second-order central differences on a uniform grid
//     R_i = u_i (u_{i+1} - u_{i-1}) / (2h) - nu (u_{i+1} - 2u_i + u_{i-1}) / h^2 - f_i
__global__ void burgers_res(const double *u, const double *f, double *r, double nu, double h, int n)
{
    int i = blockIdx.x * blockDim.x + threadIdx.x;
    if (i > 0 && i < n - 1) {
        double um = u[i - 1];
        double uc = u[i];
        double up = u[i + 1];
        double conv = uc * (up - um) / (2.0 * h);
        double diff = nu * (up - 2.0 * uc + um) / (h * h);
        r[i] = conv - diff - f[i];
    }
}

// K2: 2-D steady advection-diffusion of a scalar, finite volume with central face fluxes
//     on a uniform nx x ny grid, velocity field (a, b) per cell, diffusivity k
__global__ void advdiff_res(const double *q, const double *a, const double *b, double *r,
                            double k, double h, int nx, int ny)
{
    int i = blockIdx.x * blockDim.x + threadIdx.x;
    int j = blockIdx.y * blockDim.y + threadIdx.y;
    if (i > 0 && i < nx - 1 && j > 0 && j < ny - 1) {
        int c = j * nx + i;
        double qc = q[c];
        double qe = q[c + 1];
        double qw = q[c - 1];
        double qn = q[c + nx];
        double qs = q[c - nx];
        double fe = 0.5 * (a[c] + a[c + 1]) * 0.5 * (qc + qe) - k * (qe - qc) / h;
        double fw = 0.5 * (a[c] + a[c - 1]) * 0.5 * (qw + qc) - k * (qc - qw) / h;
        double gn = 0.5 * (b[c] + b[c + nx]) * 0.5 * (qc + qn) - k * (qn - qc) / h;
        double gs = 0.5 * (b[c] + b[c - nx]) * 0.5 * (qs + qc) - k * (qc - qs) / h;
        r[c] = (fe - fw + gn - gs) * h;
    }
}

// K3: quasi-1-D Euler equations in a nozzle of area A(x), finite volume with central
//     fluxes and scalar artificial dissipation; state per cell (rho A, rho u A, E A)
__device__ void euler_flux(double r, double m, double e, double area, double *f)
{
    double gam = 1.4;
    double rho = r / area;
    double u = m / r;
    double p = (gam - 1.0) * (e / area - 0.5 * rho * u * u);
    f[0] = m;
    f[1] = m * u + p * area;
    f[2] = (e + p * area) * u;
}

__device__ double sound(double r, double m, double e, double area)
{
    double gam = 1.4;
    double rho = r / area;
    double u = m / r;
    double p = (gam - 1.0) * (e / area - 0.5 * rho * u * u);
    return fabs(u) + sqrt(gam * p / rho);
}

__global__ void nozzle_res(const double *w, const double *area, double *res, double eps2, double h, int n)
{
    int i = blockIdx.x * blockDim.x + threadIdx.x;
    if (i > 0 && i < n - 1) {
        double fl[3], fc[3], fr[3];
        euler_flux(w[3 * (i - 1)], w[3 * (i - 1) + 1], w[3 * (i - 1) + 2], area[i - 1], fl);
        euler_flux(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i], fc);
        euler_flux(w[3 * (i + 1)], w[3 * (i + 1) + 1], w[3 * (i + 1) + 2], area[i + 1], fr);
        double sl = 0.5 * (sound(w[3 * (i - 1)], w[3 * (i - 1) + 1], w[3 * (i - 1) + 2], area[i - 1]) +
                           sound(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i]));
        double sr = 0.5 * (sound(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i]) +
                           sound(w[3 * (i + 1)], w[3 * (i + 1) + 1], w[3 * (i + 1) + 2], area[i + 1]));
        double gam = 1.4;
        double rho = w[3 * i] / area[i];
        double u = w[3 * i + 1] / w[3 * i];
        double p = (gam - 1.0) * (w[3 * i + 2] / area[i] - 0.5 * rho * u * u);
        double dadx = (area[i + 1] - area[i - 1]) / (2.0 * h);
        // the pressure-area source term enters the momentum equation only. (Written as a
        // separate in-place update of res[3*i+1] after this loop, the kernel crashes Clad 2.0.)
        for (int v = 0; v < 3; v++) {
            double hr = 0.5 * (fc[v] + fr[v]) - eps2 * sr * (w[3 * (i + 1) + v] - w[3 * i + v]);
            double hl = 0.5 * (fl[v] + fc[v]) - eps2 * sl * (w[3 * i + v] - w[3 * (i - 1) + v]);
            double src = (v == 1) ? p * dadx : 0.0;
            res[3 * i + v] = (hr - hl) / h - src;
        }
    }
}

// K4: induced velocity of N point vortices at N targets (2-D Biot-Savart with a core),
//     one target per thread, summing over all sources in a loop
__global__ void biot_savart(const double *xs, const double *ys, const double *g,
                            double *uind, double *vind, double delta2, int n)
{
    int i = blockIdx.x * blockDim.x + threadIdx.x;
    if (i < n) {
        double xi = xs[i];
        double yi = ys[i];
        double su = 0.0;
        double sv = 0.0;
        for (int j = 0; j < n; j++) {
            double dx = xi - xs[j];
            double dy = yi - ys[j];
            double r2 = dx * dx + dy * dy + delta2;
            double k = g[j] / (6.283185307179586 * r2);
            su = su - k * dy;
            sv = sv + k * dx;
        }
        uind[i] = su;
        vind[i] = sv;
    }
}


==> anc/figs/apps_figs.py <==
"""Flow and sensitivity figures of the four applications, from ../results/apps."""
import json, os
import numpy as np
from matplotlib.colors import LogNorm
from mpl_toolkits.axes_grid1 import make_axes_locatable
import scipy.sparse as sp
import scipy.sparse.linalg as spla
from figstyle import plt, PRESENT, COMPARE, RED, BLUE, legend, lin_limits, log_limits, captions, save

HERE = os.path.dirname(os.path.abspath(__file__))
R = os.path.join(HERE, "..", "results", "apps")
# line styles for families of curves: red solid, blue dash-dot, then black lines with open markers
FAMILY = [dict(color=RED, ls="-"), dict(color=BLUE, ls="-."),
          dict(color="k", ls="--", marker="s", mfc="none", ms=4.5),
          dict(color="k", ls=":", marker="D", mfc="none", ms=4),
          dict(color="k", ls="-", lw=1.0, marker="x", ms=5)]
UNIT = [0, 0.2, 0.4, 0.6, 0.8, 1.0]

# ---------------- Burgers: steady states and adjoints ----------------
fig, ax = plt.subplots(1, 2, figsize=(10.0, 3.9))
fig.subplots_adjust(wspace=0.28)
nus = [3e-1, 1e-1, 3e-2, 1e-2, 5e-3]
for k, nu in enumerate(nus):
    u = np.fromfile(os.path.join(R, f"burgers_n513_nu{nu:g}_u.bin")); n = len(u); h = 1 / (n - 1); x = np.linspace(0, 1, n)
    um, uc, up = u[:-2], u[1:-1], u[2:]
    lo = np.zeros(n); di = np.ones(n); hi = np.zeros(n)
    lo[1:-1] = (-uc / (2 * h) - nu / h ** 2) * h; di[1:-1] = ((up - um) / (2 * h) + 2 * nu / h ** 2) * h; hi[1:-1] = (uc / (2 * h) - nu / h ** 2) * h
    J = sp.diags([lo[1:], di, hi[:-1]], [-1, 0, 1], format="csc")
    psi = spla.spsolve(J.T.tocsc(), -2 * h * u)
    st = dict(FAMILY[k]); st.setdefault("lw", 1.4)
    me = dict(markevery=(8 * k, 48)) if "marker" in st else {}
    ax[0].plot(x, u, label=rf"$\nu={nu:g}$", **st, **me)
    ax[1].plot(x, psi / np.abs(psi).max(), label=rf"$\nu={nu:g}$", **st, **me)
for a in ax:
    a.set_xlabel("Position, $x$"); lin_limits(a, "x", lo=0, hi=1)
ax[0].set_ylabel("Velocity, $u$"); lin_limits(ax[0], "y", lo=-1.0, hi=2.0, nbins=6)
ax[1].set_ylabel(r"Normalised adjoint, $\psi/\max|\psi|$"); lin_limits(ax[1], "y", lo=-1.0, hi=0.0, nbins=5)
legend(ax[0], loc="upper center", ncol=3, columnspacing=1.2)
captions(fig, [(ax[0], "(a) Steady State"), (ax[1], r"(b) Adjoint for $J=h\sum u_i^2$")])
save(fig, HERE, "burgers_fields")

# ---------------- advection-diffusion: concentration, adjoint, velocity sensitivity ----------------
d = np.load(os.path.join(R, "advdiff_fields.npz")); nx = d["q"].shape[0]; xs = np.linspace(0, 1, nx)
fig, ax = plt.subplots(1, 3, figsize=(13.2, 4.3))
fig.subplots_adjust(wspace=0.42)


def cbar(a, im, ticks, fmt=None):
    cax = make_axes_locatable(a).append_axes("right", size="5%", pad=0.08)
    cb = fig.colorbar(im, cax=cax, ticks=ticks, format=fmt)
    cb.ax.tick_params(direction="in", right=True, labelsize=10)
    return cb


qn = d["q"] / d["q"].max()
im = ax[0].imshow(qn, origin="lower", extent=[0, 1, 0, 1], cmap="magma", vmin=0, vmax=1)
ax[0].streamplot(xs, xs, d["a"], d["b"], color="w", linewidth=0.5, density=0.8, arrowsize=0.6)
ax[0].set_xlim(0, 1); ax[0].set_ylim(0, 1)
cbar(ax[0], im, [0, 0.25, 0.5, 0.75, 1.0])
dJds = d["dJds"]; dn = dJds / np.abs(dJds).max()
im = ax[1].imshow(dn, origin="lower", extent=[0, 1, 0, 1], cmap="viridis", vmin=0, vmax=1)
cbar(ax[1], im, [0, 0.25, 0.5, 0.75, 1.0])
mag = np.hypot(d["abar"], d["bbar"]); mag = np.where(mag > 0, mag, np.nan)
im = ax[2].imshow(mag / np.nanmax(mag), origin="lower", extent=[0, 1, 0, 1], cmap="inferno", norm=LogNorm(vmin=1e-6, vmax=1))
cbar(ax[2], im, [1e-6, 1e-4, 1e-2, 1])
for a in ax:
    a.add_patch(plt.Circle((0.75, 0.5), 0.05, fill=False, color="c", lw=1.3))
    a.plot(0.25, 0.5, "c+", ms=9, mew=1.6)
    a.set_xlabel("$x$"); a.set_ylabel("$y$"); a.set_xticks(UNIT); a.set_yticks(UNIT)
    a.tick_params(color="w", labelcolor="k")
captions(fig, [(ax[0], r"(a) Concentration $q/q_{\max}$"), (ax[1], r"(b) Source Sensitivity, d$J$/d$s$"),
               (ax[2], r"(c) Velocity Sensitivity, $|$d$J$/d$\mathbf{v}|$")])
save(fig, HERE, "advdiff_fields")

# ---------------- nozzle: flow, adjoint, design ----------------
nz = json.load(open(os.path.join(R, "nozzle.json"))); x = np.array(nz["x"])
fig, ax = plt.subplots(2, 2, figsize=(10.0, 8.2))
fig.subplots_adjust(wspace=0.28, hspace=0.52)
sty = {"base": (dict(COMPARE), "Initial"), "opt": (dict(PRESENT), "Present (inverse design)"),
       "target": (dict(color="k", ls="none", marker="s", mfc="none", ms=5, markevery=(5, 12)), "Target")}
for k, (s, lab) in sty.items():
    ax[0, 0].plot(x, nz["area"][k], label=lab, **s)
    ax[0, 1].plot(x, nz["flow"][k]["mach"], label=lab, **s)
    ax[1, 0].plot(x, nz["flow"][k]["p"], label=lab, **s)
ax[0, 0].set_ylabel("Area, $A$"); lin_limits(ax[0, 0], "y", lo=0.9, hi=1.5, nbins=6)
ax[0, 1].set_ylabel("Mach number"); lin_limits(ax[0, 1], "y", lo=0.0, hi=1.4, nbins=7)
ax[1, 0].set_ylabel("Pressure, $p/p_0$"); lin_limits(ax[1, 0], "y", lo=0.2, hi=1.0, nbins=4)
legend(ax[0, 0], loc="upper center")
for comp, lab, s in (("psi_mass", "Mass", dict(PRESENT)), ("psi_mom", "Momentum", dict(COMPARE)),
                     ("psi_energy", "Energy", dict(color="k", ls="--", lw=1.3))):
    ax[1, 1].plot(x[3:-3], np.array(nz["adjoint_base"][comp])[3:-3], label=lab, **s)
ax[1, 1].set_ylabel(r"Adjoint, $\psi$"); lin_limits(ax[1, 1], "y", pad=0.05, nbins=6)
legend(ax[1, 1], loc="best")
for a in ax.ravel():
    a.set_xlabel("Position, $x$"); lin_limits(a, "x", lo=0, hi=1)
captions(fig, [(ax[0, 0], "(a) Area Distribution"), (ax[0, 1], "(b) Mach Number"),
               (ax[1, 0], "(c) Pressure"), (ax[1, 1], "(d) Adjoint at the Initial Design")])
save(fig, HERE, "nozzle_flow")

hist = nz["design"]["history"]; newton = nz["newton_history_baseline"]
fig, ax = plt.subplots(1, 2, figsize=(10.0, 3.9))
fig.subplots_adjust(wspace=0.28)
ax[0].semilogy(range(len(newton)), newton, marker="o", mfc="none", label="Present (CuAD Jacobian)", **PRESENT)
ax[0].set_xlabel("Newton iteration"); ax[0].set_ylabel(r"$\|R\|_2$")
lin_limits(ax[0], "x", lo=0, hi=len(newton) - 1, nbins=5); log_limits(ax[0], "y", 1e-13, 1e2, every=3)
legend(ax[0], loc="upper right")
ev = np.arange(1, len(hist) + 1)
ax[1].semilogy(ev, [h["J"] for h in hist], marker="o", mfc="none", ms=4, label="Objective $J$", **PRESENT)
ax[1].semilogy(ev, [h["err"] for h in hist], marker="s", mfc="none", ms=4, label=r"$\|\mathbf{a}-\mathbf{a}^\ast\|$", **COMPARE)
ax[1].semilogy(ev, [h["gnorm"] for h in hist], color="k", ls="--", lw=1.2, marker="D", mfc="none", ms=3.5,
               label=r"$\|$d$J$/d$\mathbf{a}\|$")
ax[1].set_xlabel("Function evaluation"); ax[1].set_ylabel("Objective, error, gradient")
lin_limits(ax[1], "x", lo=0, hi=len(hist), nbins=7); log_limits(ax[1], "y", 1e-18, 1e3, every=3)
legend(ax[1], loc="upper right")
captions(fig, [(ax[0], "(a) Steady Newton Solve"), (ax[1], "(b) Inverse Design History")])
save(fig, HERE, "nozzle_design")

# ---------------- vortex sheet ----------------
v = np.load(os.path.join(R, "vortex.npz"))
fig, ax = plt.subplots(1, 2, figsize=(11.0, 4.3), gridspec_kw=dict(width_ratios=[1.35, 1]))
fig.subplots_adjust(wspace=0.38)
snap = [(0, dict(color="0.75", ms=1.0)), (100, dict(color="k", ms=1.0)), (200, dict(color=BLUE, ms=1.0)),
        (300, dict(color="0.45", ms=1.0)), (400, dict(color=RED, ms=1.4))]
for n, st in snap:
    ax[0].plot(v[f"x_{n}"], v[f"y_{n}"], ".", label=f"$t={n * 0.01:.0f}$", **st)
ax[0].set_aspect("equal"); ax[0].set_xlabel("$x$"); ax[0].set_ylabel("$y$")
lin_limits(ax[0], "x", lo=-1.5, hi=1.5, nbins=6)
lin_limits(ax[0], "y", lo=-1.2, hi=0.4, nbins=4)
legend(ax[0], loc="lower center", ncol=5, markerscale=7, columnspacing=1.0, handletextpad=0.2)
ax[1].plot(v["x0"], v["gb"], label=r"$\partial J/\partial\Gamma_j$", **PRESENT)
ax2 = ax[1].twinx()
ax2.plot(v["x0"], v["y0b"], label=r"$\partial J/\partial y_j(0)$", **COMPARE)
ax[1].tick_params(right=False); ax2.tick_params(direction="in", right=True)
ax[1].set_xlabel("Initial position, $x_j(0)$")
ax[1].set_ylabel(r"$\partial J/\partial\Gamma_j$", color=RED)
ax2.set_ylabel(r"$\partial J/\partial y_j(0)$", color=BLUE)
lin_limits(ax[1], "x", lo=-1, hi=1, nbins=4)
gmax = np.abs(v["gb"]).max(); ymax = np.abs(v["y0b"]).max()
lin_limits(ax[1], "y", lo=-1.6 * gmax, hi=1.6 * gmax, nbins=6)
lin_limits(ax2, "y", lo=-1.6 * ymax, hi=1.6 * ymax, nbins=6)
h1, l1 = ax[1].get_legend_handles_labels(); h2, l2 = ax2.get_legend_handles_labels()
ax[1].legend(h1 + h2, l1 + l2, loc="upper center", ncol=2, prop={"weight": "bold", "size": 9.5})
captions(fig, [(ax[0], "(a) Roll-up of the Vortex Sheet"), (ax[1], r"(b) Sensitivity of $J=\bar y(T)$")])
save(fig, HERE, "vortex_sheet")
# ---------------- transonic NACA 0012 (2-D Euler) ----------------
E2 = os.path.join(R, "euler2d")
if os.path.exists(os.path.join(E2, "euler2d.json")):
    ej = json.load(open(os.path.join(E2, "euler2d.json")))
    ef = np.load(os.path.join(E2, "euler2d_fields.npz"))
    W = ef["w"]; X = ef["x"]; Y = ef["y"]
    Xc = np.concatenate([X, X[:, :1]], axis=1); Yc = np.concatenate([Y, Y[:, :1]], axis=1)
    r = W[..., 0]; u = W[..., 1] / r; v = W[..., 2] / r
    p = 0.4 * (W[..., 3] - 0.5 * r * (u * u + v * v))
    mach = np.hypot(u, v) / np.sqrt(1.4 * p / r)
    fig, ax = plt.subplots(1, 2, figsize=(11.0, 4.4))
    fig.subplots_adjust(wspace=0.32)
    im = ax[0].pcolormesh(Xc, Yc, mach, cmap="jet", vmin=0.0, vmax=1.4, shading="flat", rasterized=True)
    ax[0].contour(0.25 * (Xc[:-1, :-1] + Xc[1:, :-1] + Xc[:-1, 1:] + Xc[1:, 1:]),
                  0.25 * (Yc[:-1, :-1] + Yc[1:, :-1] + Yc[:-1, 1:] + Yc[1:, 1:]), mach, levels=[1.0],
                  colors="k", linewidths=1.0)
    ax[0].fill(X[0], Y[0], color="0.85", zorder=3); ax[0].plot(Xc[0], Yc[0], "k-", lw=0.8, zorder=4)
    ax[0].set_xlim(-0.5, 1.5); ax[0].set_ylim(-0.8, 0.8); ax[0].set_aspect("equal")
    ax[0].set_xticks([-0.5, 0, 0.5, 1.0, 1.5]); ax[0].set_yticks([-0.8, -0.4, 0, 0.4, 0.8])
    ax[0].set_xlabel("$x/c$"); ax[0].set_ylabel("$y/c$")
    cax = make_axes_locatable(ax[0]).append_axes("right", size="4%", pad=0.08)
    cb = fig.colorbar(im, cax=cax, ticks=[0, 0.2, 0.4, 0.6, 0.8, 1.0, 1.2, 1.4]); cb.ax.tick_params(direction="in", labelsize=10)
    pinf = 1 / 1.4; q = 0.5 * ej["mach"] ** 2
    cp = (p[0] - pinf) / q
    xm = 0.5 * (X[0] + np.roll(X[0], -1)); ym = 0.5 * (Y[0] + np.roll(Y[0], -1))
    up_ = ym > 0
    o1 = np.argsort(xm[up_]); o2 = np.argsort(xm[~up_])
    ax[1].plot(xm[up_][o1], -cp[up_][o1], label="Upper surface", **PRESENT)
    ax[1].plot(xm[~up_][o2], -cp[~up_][o2], label="Lower surface", **COMPARE)
    ax[1].set_xlabel("$x/c$"); ax[1].set_ylabel(r"$-C_p$")
    lin_limits(ax[1], "x", lo=0, hi=1); lin_limits(ax[1], "y", lo=-1.0, hi=1.5, nbins=5)
    legend(ax[1], loc="lower left")
    captions(fig, [(ax[0], "(a) Mach Number and Sonic Line"), (ax[1], "(b) Surface Pressure")])
    save(fig, HERE, "euler2d_flow")

    psi = np.load(os.path.join(E2, "psi_cl.npy")).reshape(W.shape)
    gcl = np.array(ej["grad_cl"]); gcd = np.array(ej["grad_cd"])
    fig, ax = plt.subplots(1, 2, figsize=(11.0, 4.4))
    fig.subplots_adjust(wspace=0.32)
    a0 = np.abs(psi[..., 0]); a0 = a0 / a0.max()
    im = ax[0].pcolormesh(Xc, Yc, np.maximum(a0, 1e-4), cmap="inferno", norm=LogNorm(vmin=1e-4, vmax=1),
                          shading="flat", rasterized=True)
    ax[0].fill(X[0], Y[0], color="0.85", zorder=3); ax[0].plot(Xc[0], Yc[0], "k-", lw=0.8, zorder=4)
    ax[0].set_xlim(-0.5, 1.5); ax[0].set_ylim(-0.8, 0.8); ax[0].set_aspect("equal")
    ax[0].set_xticks([-0.5, 0, 0.5, 1.0, 1.5]); ax[0].set_yticks([-0.8, -0.4, 0, 0.4, 0.8])
    ax[0].set_xlabel("$x/c$"); ax[0].set_ylabel("$y/c$")
    cax = make_axes_locatable(ax[0]).append_axes("right", size="4%", pad=0.08)
    cb = fig.colorbar(im, cax=cax, ticks=[1e-4, 1e-3, 1e-2, 1e-1, 1]); cb.ax.tick_params(direction="in", labelsize=10)
    k = np.arange(8)
    ax[1].bar(k - 0.18, gcl, width=0.36, color=RED, label=r"d$C_L$/d$a_k$")
    ax[1].bar(k + 0.18, 10 * gcd, width=0.36, color=BLUE, label=r"10 d$C_D$/d$a_k$")
    for kk in k:
        ax[1].plot([kk - 0.18], [ej["direct_cl"][kk]], "ko", mfc="none", ms=6)
        ax[1].plot([kk + 0.18], [10 * ej["direct_cd"][kk]], "ko", mfc="none", ms=6)
    ax[1].plot([], [], "ko", mfc="none", ms=6, label="Tangent (direct) sensitivity")
    ax[1].axhline(0, color="k", lw=0.6)
    ax[1].set_xticks(k); ax[1].set_xticklabels([f"U{i+1}" for i in range(4)] + [f"L{i+1}" for i in range(4)])
    ax[1].set_xlim(-0.6, 7.6); ax[1].tick_params(axis="x", top=False)
    ax[1].set_xlabel("Shape parameter (upper U, lower L)"); ax[1].set_ylabel("Sensitivity")
    lo = min(gcl.min(), 10 * gcd.min()); hi = max(gcl.max(), 10 * gcd.max())
    lin_limits(ax[1], "y", lo=min(lo, 0), hi=hi * 1.45, nbins=6)
    legend(ax[1], loc="upper left")
    captions(fig, [(ax[0], r"(a) Lift Adjoint, $|\psi_\rho|$ (normalised)"), (ax[1], "(b) Shape Sensitivities")])
    save(fig, HERE, "euler2d_adjoint")
print("application figures written")


==> anc/figs/figstyle.py <==
"""Common figure style: serif text, bold axis labels, inward ticks on four sides, frameless bold legend,
tick labels at both ends of every axis and panel captions centred below each axis."""
import math
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator, LogLocator, NullFormatter, FixedLocator

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 11,
    "axes.labelweight": "bold", "axes.labelsize": 12, "axes.linewidth": 0.9, "axes.grid": False,
    "xtick.direction": "in", "ytick.direction": "in", "xtick.top": True, "ytick.right": True,
    "xtick.major.size": 5, "ytick.major.size": 5, "xtick.minor.size": 2.5, "ytick.minor.size": 2.5,
    "xtick.labelsize": 11, "ytick.labelsize": 11, "xtick.major.pad": 8, "ytick.major.pad": 6,
    "legend.frameon": False, "legend.fontsize": 9.5, "legend.handlelength": 2.4,
    "lines.linewidth": 1.5, "lines.markersize": 5,
    "savefig.bbox": "tight", "savefig.pad_inches": 0.04, "savefig.dpi": 220,
})

RED, BLUE, BLACK = "#d40000", "#1f4fcc", "k"
PRESENT = dict(color=RED, ls="-", lw=1.6)               # CuAD / present result
COMPARE = dict(color=BLUE, ls="-.", lw=1.5)             # comparison result


def legend(ax, **kw):
    kw.setdefault("loc", "best")
    leg = ax.legend(prop={"weight": "bold", "size": plt.rcParams["legend.fontsize"]}, **kw)
    return leg


def lin_limits(ax, axis="y", nbins=6, lo=None, hi=None, pad=0.0, steps=(1, 2, 2.5, 5, 10)):
    """Set linear limits to the first and last tick that enclose the data (or lo/hi) so both ends carry a label."""
    if lo is None or hi is None:
        dlo, dhi = (ax.dataLim.y0, ax.dataLim.y1) if axis == "y" else (ax.dataLim.x0, ax.dataLim.x1)
        span = dhi - dlo
        lo = dlo - pad * span if lo is None else lo
        hi = dhi + pad * span if hi is None else hi
    t = MaxNLocator(nbins=nbins, steps=list(steps)).tick_values(lo, hi)
    tol = 1e-9 * (t[1] - t[0])
    i0 = np.nonzero(t <= lo + tol)[0][-1]
    i1 = np.nonzero(t >= hi - tol)[0][0]
    t = np.round(t[i0:i1 + 1], 12)
    if axis == "y":
        ax.set_ylim(t[0], t[-1]); ax.yaxis.set_major_locator(FixedLocator(t))
    else:
        ax.set_xlim(t[0], t[-1]); ax.xaxis.set_major_locator(FixedLocator(t))
    return t


def log_limits(ax, axis="y", lo=None, hi=None, every=1):
    """Set log limits to whole decades enclosing the data, labelling every `every`-th decade (ends included)."""
    if lo is None or hi is None:
        d = ax.dataLim
        dlo, dhi = (d.y0, d.y1) if axis == "y" else (d.x0, d.x1)
        lo = dlo if lo is None else lo
        hi = dhi if hi is None else hi
    a, b = math.floor(math.log10(lo) + 1e-9), math.ceil(math.log10(hi) - 1e-9)
    while (b - a) % every:
        b += 1
    major = [10.0 ** e for e in range(a, b + 1, every)]
    minor = [10.0 ** e for e in range(a, b + 1)] if every > 1 else None
    getattr(ax, f"set_{axis}lim")(10.0 ** a, 10.0 ** b)
    ax_ = ax.yaxis if axis == "y" else ax.xaxis
    ax_.set_major_locator(FixedLocator(major))
    if minor is not None:
        ax_.set_minor_locator(FixedLocator([m for m in minor if m not in major]))
    else:
        ax_.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10)))
    ax_.set_minor_formatter(NullFormatter())


def captions(fig, items, gap=6):
    """Place '(a) ...' captions centred below each axis, under its tick labels and axis label."""
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    inv = fig.transFigure.inverted()
    for ax, text in items:
        bb = ax.get_tightbbox(r)
        pos = ax.get_position()
        x = 0.5 * (pos.x0 + pos.x1)
        y = inv.transform((0, bb.y0 - gap))[1]
        fig.text(x, y, text, ha="center", va="top", fontsize=12.5)


def save(fig, here, name):
    import os
    fig.savefig(os.path.join(here, name + ".pdf"))
    fig.savefig(os.path.join(here, name + ".png"))
    plt.close(fig)


==> anc/figs/make_figs.py <==
"""Figures for the CuAD paper from the result files in ../results."""
import json, os
from figstyle import plt, PRESENT, COMPARE, BLACK, legend, log_limits, save

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")

# ---- Figure: adjoint gradient error against the condition number (Burgers, grid sweep) ----
rows = json.load(open(os.path.join(RES, "burgers_accuracy.json")))
grid = sorted([r for r in rows if abs(r["nu"] - 2e-2) < 1e-12], key=lambda r: r["kappa"])
k = [r["kappa"] for r in grid]
fig, ax = plt.subplots(figsize=(5.6, 4.2))
ax.loglog(k, [r["ad32"]["grad_err"] for r in grid], marker="o", mfc=PRESENT["color"], ms=5, label="Present (CuAD tangent)", **PRESENT)
fd = {"1e-2": (dict(color="k", ls="--", marker="s", mfc="none"), r"10^{-2}"),
      "1e-3": (dict(COMPARE, marker="D", mfc="none", ms=4.5), r"10^{-3}"),
      "3e-4": (dict(color="k", ls=":", marker="x"), r"3\times10^{-4}"),
      "1e-4": (dict(color="k", ls="-", lw=0.9, marker="^", mfc="none"), r"10^{-4}")}
for e, (st, tex) in fd.items():
    ax.loglog(k, [r["fd32_" + e]["grad_err"] for r in grid], label=r"Central difference, $\epsilon=" + tex + "$", **st)
for r in grid:
    ax.annotate(f"$N={r['n']}$", (r["kappa"], r["ad32"]["grad_err"]), textcoords="offset points",
                xytext=(0, -9), ha="center", va="top", fontsize=9)
ax.set_xlabel(r"Condition number, $\kappa$")
ax.set_ylabel(r"Relative error of d$J$/d$s$")
log_limits(ax, "x", 1e2, 1e6)
log_limits(ax, "y", 1e-8, 1e2, every=2)
legend(ax, loc="upper left")
save(fig, HERE, "burgers_gradient_error")

# ---- Figure: Biot-Savart adjoint of four tools under one compiler: cost and device memory ----
rows = [json.loads(l) for l in open(os.path.join(RES, "bs_tools.jsonl"))]           # minimum heap search
big = [json.loads(l) for l in open(os.path.join(RES, "bs_tools_heap8g.jsonl"))]     # 8 GB heap, N = 16384
summ = json.load(open(os.path.join(RES, "bs_tools_repeat_summary.json")))           # 3 runs, 8 GB heap
STY = {"cuad": (dict(PRESENT, marker="o", mfc=PRESENT["color"], ms=5), "Present (CuAD)"),
       "clad": (dict(COMPARE, marker="s", mfc="none", ms=5), "Clad 2.0"),
       "enzyme": (dict(color="k", ls="--", lw=1.3, marker="D", mfc="none", ms=4.5), "Enzyme"),
       "enzyme_r": (dict(color="k", ls=":", lw=1.3, marker="^", mfc="none", ms=5), "Enzyme, __restrict__")}
from figstyle import captions
fig, ax = plt.subplots(1, 2, figsize=(10.4, 4.3))
fig.subplots_adjust(wspace=0.3)
for tool, (st, lab) in STY.items():
    s = [r for r in summ if r["tool"] == tool and "median" in r]
    n = [r["n"] for r in s]; med = [r["median"] for r in s]
    lo = [r["median"] - r["min"] for r in s]; hi = [r["max"] - r["median"] for r in s]
    extra = [r for r in rows + big if r["tool"] == tool and r["n"] == 16384 and "adj_over_primal" in r]
    if extra:
        n = n + [16384]; med = med + [extra[-1]["adj_over_primal"]]; lo = lo + [0]; hi = hi + [0]
    ax[0].errorbar(n, med, yerr=[lo, hi], capsize=3, elinewidth=0.9, label=lab, **st)
    if tool in ("clad", "enzyme"):                 # smallest device heap (doubling from 64 MB) that runs
        ok = [r for r in rows if r["tool"] == tool and "t_adj_ms" in r]
        ax[1].plot([r["n"] for r in ok], [r["heap_mb"] for r in ok], label=lab, **st)
for a in ax:
    a.set_xscale("log"); a.set_yscale("log")
clad_fail = [r for r in big if r["tool"] == "clad" and "error" in r]
if clad_fail:
    ax[0].plot([16384], [2e3], marker="x", ms=10, mew=2, color=COMPARE["color"], ls="none")
    ax[0].annotate("Clad: illegal memory\naccess at 8 GB heap", (16384, 2e3), textcoords="axes fraction",
                   xytext=(0.97, 0.62), fontsize=10, ha="right", va="top",
                   arrowprops=dict(arrowstyle="->", color=BLACK, lw=0.8))
ax[0].set_xlabel("Number of vortices, $N$"); ax[0].set_ylabel("Adjoint time / primal time")
ax[1].set_xlabel("Number of vortices, $N$"); ax[1].set_ylabel("Required device heap (MB)")
for a in ax:
    log_limits(a, "x", 1e2, 1e5)
log_limits(ax[0], "y", 1e0, 1e5)
log_limits(ax[1], "y", 1e1, 1e4)
legend(ax[0], loc="upper left", ncol=2, columnspacing=1.0)
legend(ax[1], loc="upper left")
ax[1].text(0.97, 0.05, "CuAD and Enzyme with __restrict__\nneed no heap", transform=ax[1].transAxes,
           ha="right", va="bottom", fontsize=10)
captions(fig, [(ax[0], "(a) Cost of the Adjoint"), (ax[1], "(b) Device Heap for Tape or Cache")])
save(fig, HERE, "biot_savart_scaling")
print("figures written")


==> anc/results/apps/advdiff.json <==
{
 "nx": 257,
 "kappa": 0.005,
 "residual": 9.613641706495184e-16,
 "J": 20.83773389390584,
 "checks": [
  {
   "cell": [
    64,
    128
   ],
   "var": "s",
   "adjoint": 0.00032676471524192944,
   "fd": 0.00032676471524056394
  },
  {
   "cell": [
    64,
    128
   ],
   "var": "a",
   "adjoint": 0.02333585270130678,
   "fd": 0.023335852622707876
  },
  {
   "cell": [
    64,
    128
   ],
   "var": "b",
   "adjoint": -0.0020809537603976302,
   "fd": -0.0020809537701893532
  },
  {
   "cell": [
    128,
    64
   ],
   "var": "s",
   "adjoint": 0.0003718841101863661,
   "fd": 0.00037188410928479243
  },
  {
   "cell": [
    128,
    64
   ],
   "var": "a",
   "adjoint": 0.003918661053178285,
   "fd": 0.003918661024115977
  },
  {
   "cell": [
    128,
    64
   ],
   "var": "b",
   "adjoint": 0.023982119067042396,
   "fd": 0.023982119000010016
  },
  {
   "cell": [
    192,
    160
   ],
   "var": "s",
   "adjoint": 0.0002619402113726191,
   "fd": 0.0002619402117431946
  },
  {
   "cell": [
    192,
    160
   ],
   "var": "a",
   "adjoint": -0.016030992625762797,
   "fd": -0.016030992604498806
  },
  {
   "cell": [
    192,
    160
   ],
   "var": "b",
   "adjoint": -0.0057319699027186255,
   "fd": -0.005731969874744891
  },
  {
   "cell": [
    100,
    200
   ],
   "var": "s",
   "adjoint": 0.00025716117030578526,
   "fd": 0.00025716116880403206
  },
  {
   "cell": [
    100,
    200
   ],
   "var": "a",
   "adjoint": 0.004222190280667948,
   "fd": 0.004222190312930252
  },
  {
   "cell": [
    100,
    200
   ],
   "var": "b",
   "adjoint": -0.016840913095259924,
   "fd": -0.01684091301790147
  }
 ],
 "wall_time_s": 17.93104362487793
}

==> anc/results/apps/euler2d/euler2d.json <==
{
 "ni": 160,
 "nj": 64,
 "mach": 0.8,
 "alpha_deg": 1.25,
 "cl": 0.32738972669015,
 "cd": 0.021263996703367406,
 "newton": [
  0.05481913875623857,
  0.04217114152169488,
  0.03403546135234113,
  0.025996400159824216,
  0.020142893596621442,
  0.01807301071684195,
  0.015454691880039981,
  0.010658818860115485,
  0.009556251174122428,
  0.008328089489622811,
  0.0060039372296958795,
  0.002630623671277917,
  0.0024001501345427374,
  0.0014379220067066614,
  0.001520665042926302,
  0.0025740123383900084,
  0.001282649025041393,
  0.0004926958598559367,
  0.0002629951715605466,
  4.734507142203095e-05,
  2.5301431797217476e-06,
  1.3635954588615383e-08,
  5.236722287007036e-14
 ],
 "t_flow_s": 132.6394238471985,
 "t_jac_total_s": 2.815195322036743,
 "t_lin_total_s": 129.63986349105835,
 "t_jac_once_s": 0.13690471649169922,
 "unknowns": 40960,
 "nnz": 1459200,
 "grad_cl": [
  4.9891143158136755,
  3.6768809885406126,
  10.138572590157356,
  15.225172986352943,
  4.219566668967266,
  6.280278355808338,
  7.211467713515073,
  9.50712885740488
 ],
 "adjoint_check_cl": 2.2421559076918312e-12,
 "t_adjoint_solve_cl_s": 6.037334442138672,
 "t_gradient_cl_s": 6.061455249786377,
 "grad_cd": [
  1.5726586312241069,
  1.1015091749994568,
  0.007739068608688751,
  0.18391798631444542,
  -0.008362474802621969,
  0.12346186669614277,
  0.32066796325476205,
  0.45085952307016597
 ],
 "adjoint_check_cd": 1.0452694963754088e-12,
 "t_adjoint_solve_cd_s": 6.370057821273804,
 "t_gradient_cd_s": 6.389305830001831,
 "mem_device_mb": 810.484375,
 "direct_cl": [
  4.989114315812791,
  3.676880988540542,
  10.138572590156851,
  15.22517298635295,
  4.219566668967427,
  6.280278355807936,
  7.211467713515123,
  9.507128857404961
 ],
 "adjoint_vs_direct_cl": 4.651630728120555e-14,
 "direct_cd": [
  1.5726586312240478,
  1.1015091749994432,
  0.0077390686086479255,
  0.18391798631440237,
  -0.008362474802613984,
  0.12346186669611345,
  0.32066796325475555,
  0.4508595230701642
 ],
 "adjoint_vs_direct_cd": 4.493434402589866e-14,
 "fd": {
  "1e-05": {
   "cl": [
    4.986531550801865,
    3.653453605673151,
    10.098826358925782,
    15.197949469539228,
    4.219410331318674,
    6.280225780927461,
    7.208187690629918,
    9.497206131511836
   ],
   "cd": [
    1.572532777477202,
    1.100421163142788,
    0.005818973080641553,
    0.18261569654145351,
    -0.008370098460858122,
    0.12346629992016771,
    0.32050452818850605,
    0.45036171048683926
   ],
   "rel_err_cl": 0.002287503842873,
   "rel_err_cd": 0.0013031078387965068
  },
  "1e-06": {
   "cl": [
    4.9889526410606955,
    3.675184716139812,
    10.135868327099118,
    15.22327283792757,
    4.219390789927946,
    6.280034674149837,
    7.211302343490544,
    9.506597377778592
   ],
   "cd": [
    1.5726503568447987,
    1.1014260677417316,
    0.007608974398470858,
    0.18382674704837954,
    -0.008372533331565957,
    0.12344788818605124,
    0.3206600179637281,
    0.4508338332324252
   ],
   "rel_err_cl": 0.00015764196948354033,
   "rel_err_cd": 9.069434907500201e-05
  },
  "1e-07": {
   "cl": [
    4.98897644696239,
    3.6767299185780367,
    10.138030288875388,
    15.225165802823515,
    4.219390818960278,
    6.280034654804201,
    7.2111322504953,
    9.506574417117442
   ],
   "cd": [
    1.5726506285423936,
    1.1015003781138233,
    0.007707609724072473,
    0.18391757226551841,
    -0.008372528642608401,
    0.12344788658316674,
    0.32064855513824764,
    0.4508273879037794
   ],
   "rel_err_cl": 3.84426303614953e-05,
   "rel_err_cd": 2.649431433440205e-05
  }
 }
}

==> anc/results/apps/euler2d/euler2d_160x64.json <==
{
 "ni": 160,
 "nj": 64,
 "mach": 0.8,
 "alpha_deg": 1.25,
 "cl": 0.32738972669015,
 "cd": 0.021263996703367406,
 "newton": [
  0.05481913875623857,
  0.04217114152169488,
  0.03403546135234113,
  0.025996400159824216,
  0.020142893596621442,
  0.01807301071684195,
  0.015454691880039981,
  0.010658818860115485,
  0.009556251174122428,
  0.008328089489622811,
  0.0060039372296958795,
  0.002630623671277917,
  0.0024001501345427374,
  0.0014379220067066614,
  0.001520665042926302,
  0.0025740123383900084,
  0.001282649025041393,
  0.0004926958598559367,
  0.0002629951715605466,
  4.734507142203095e-05,
  2.5301431797217476e-06,
  1.3635954588615383e-08,
  5.236722287007036e-14
 ],
 "t_flow_s": 132.6394238471985,
 "t_jac_total_s": 2.815195322036743,
 "t_lin_total_s": 129.63986349105835,
 "t_jac_once_s": 0.13690471649169922,
 "unknowns": 40960,
 "nnz": 1459200,
 "grad_cl": [
  4.9891143158136755,
  3.6768809885406126,
  10.138572590157356,
  15.225172986352943,
  4.219566668967266,
  6.280278355808338,
  7.211467713515073,
  9.50712885740488
 ],
 "adjoint_check_cl": 2.2421559076918312e-12,
 "t_adjoint_solve_cl_s": 6.037334442138672,
 "t_gradient_cl_s": 6.061455249786377,
 "grad_cd": [
  1.5726586312241069,
  1.1015091749994568,
  0.007739068608688751,
  0.18391798631444542,
  -0.008362474802621969,
  0.12346186669614277,
  0.32066796325476205,
  0.45085952307016597
 ],
 "adjoint_check_cd": 1.0452694963754088e-12,
 "t_adjoint_solve_cd_s": 6.370057821273804,
 "t_gradient_cd_s": 6.389305830001831,
 "mem_device_mb": 810.484375,
 "direct_cl": [
  4.989114315812791,
  3.676880988540542,
  10.138572590156851,
  15.22517298635295,
  4.219566668967427,
  6.280278355807936,
  7.211467713515123,
  9.507128857404961
 ],
 "adjoint_vs_direct_cl": 4.651630728120555e-14,
 "direct_cd": [
  1.5726586312240478,
  1.1015091749994432,
  0.0077390686086479255,
  0.18391798631440237,
  -0.008362474802613984,
  0.12346186669611345,
  0.32066796325475555,
  0.4508595230701642
 ],
 "adjoint_vs_direct_cd": 4.493434402589866e-14,
 "fd": {
  "1e-05": {
   "cl": [
    4.986531550801865,
    3.653453605673151,
    10.098826358925782,
    15.197949469539228,
    4.219410331318674,
    6.280225780927461,
    7.208187690629918,
    9.497206131511836
   ],
   "cd": [
    1.572532777477202,
    1.100421163142788,
    0.005818973080641553,
    0.18261569654145351,
    -0.008370098460858122,
    0.12346629992016771,
    0.32050452818850605,
    0.45036171048683926
   ],
   "rel_err_cl": 0.002287503842873,
   "rel_err_cd": 0.0013031078387965068
  },
  "1e-06": {
   "cl": [
    4.9889526410606955,
    3.675184716139812,
    10.135868327099118,
    15.22327283792757,
    4.219390789927946,
    6.280034674149837,
    7.211302343490544,
    9.506597377778592
   ],
   "cd": [
    1.5726503568447987,
    1.1014260677417316,
    0.007608974398470858,
    0.18382674704837954,
    -0.008372533331565957,
    0.12344788818605124,
    0.3206600179637281,
    0.4508338332324252
   ],
   "rel_err_cl": 0.00015764196948354033,
   "rel_err_cd": 9.069434907500201e-05
  },
  "1e-07": {
   "cl": [
    4.98897644696239,
    3.6767299185780367,
    10.138030288875388,
    15.225165802823515,
    4.219390818960278,
    6.280034654804201,
    7.2111322504953,
    9.506574417117442
   ],
   "cd": [
    1.5726506285423936,
    1.1015003781138233,
    0.007707609724072473,
    0.18391757226551841,
    -0.008372528642608401,
    0.12344788658316674,
    0.32064855513824764,
    0.4508273879037794
   ],
   "rel_err_cl": 3.84426303614953e-05,
   "rel_err_cd": 2.649431433440205e-05
  }
 }
}

==> anc/results/apps/euler2d/euler2d_80x32.json <==
{
 "ni": 80,
 "nj": 32,
 "mach": 0.8,
 "alpha_deg": 1.25,
 "cl": 0.32459747789202115,
 "cd": 0.021634566639686992,
 "newton": [
  0.07749493506180333,
  0.06357524085522762,
  0.05058231530212458,
  0.03634167319842706,
  0.026478347178152763,
  0.024224750534225688,
  0.020192563611712542,
  0.015123968479831298,
  0.009395879316227105,
  0.0030921119650609247,
  0.004946960177151614,
  0.002853886097574749,
  0.0017976192578158304,
  0.0008766453806974695,
  0.0001870032929022819,
  1.2042233437844071e-05,
  1.096066622037508e-07,
  9.933749879914653e-13
 ],
 "t_flow_s": 15.04162049293518,
 "t_jac_total_s": 3.7949461936950684,
 "t_lin_total_s": 11.099363803863525,
 "t_jac_once_s": 0.13793444633483887,
 "unknowns": 10240,
 "nnz": 360960,
 "grad_cl": [
  4.256504210840851,
  1.2059734725746931,
  6.03173734796411,
  12.254111775052051,
  3.9786261416395368,
  5.781332671544653,
  6.343696722691465,
  8.204672110595356
 ],
 "adjoint_check_cl": 1.7873434540773838e-13,
 "t_adjoint_solve_cl_s": 0.5914454460144043,
 "t_gradient_cl_s": 0.6373131275177002,
 "grad_cd": [
  1.4874773237919787,
  0.9729104528746644,
  -0.18797542790177432,
  0.05154783974532103,
  -0.008233494397673933,
  0.12260861789995234,
  0.2693945644957458,
  0.3884502980543989
 ],
 "adjoint_check_cd": 1.531743117973367e-13,
 "t_adjoint_solve_cd_s": 0.6028256416320801,
 "t_gradient_cd_s": 0.6227986812591553,
 "mem_device_mb": 251.609375,
 "fd_h": 1e-07,
 "fd_cl": [
  4.256493475185419,
  1.205988968133731,
  6.031724703869923,
  12.254053363691675,
  3.978608319743504,
  5.781310834784836,
  6.343672546982315,
  8.204638015096855
 ],
 "fd_cd": [
  1.4874766725812838,
  0.9729113851879301,
  -0.18797617462595895,
  0.051544332604208654,
  -0.008234549240399014,
  0.12260732963620402,
  0.26939311793469645,
  0.3884482517937937
 ],
 "rel_err_cl": 4.221766735164107e-06,
 "rel_err_cd": 2.59874717678782e-06
}

==> anc/results/apps/nozzle.json <==
{"newton_history_baseline": [12.750030350286952, 12.14695412936552, 10.886547536183247, 8.27738153850925, 3.9298103406502634, 1.893823005407743, 2.131270381884264, 1.265873852488003, 0.6805242533711545, 0.712500684036759, 0.6387947257212913, 0.3121159532699167, 0.27510660712242807, 0.4970166629819203, 0.16536502796618224, 0.003821554607865889, 3.0764542855395072e-06, 2.0067170578876294e-08, 5.454113614905348e-11, 1.4710810877819079e-12], "grad_check": {"adjoint": [-0.0836192199709894, 0.04670853214357577, 0.01686356335072012, -0.0489577739324687, 0.031011629876866554, -0.0012367585362751234, -0.045146786868344724, 0.028038003912426404], "fd": [-0.08361922185012513, 0.04670853408586008, 0.01686356970080974, -0.0489577767523279, 0.031011623330282415, -0.0012367547129639445, -0.04514677971853738, 0.02803799980339791], "rel_err": 1.0758531678249563e-07}, "design": {"a_true": [0.06, -0.04, 0.03, 0.02, -0.015, 0.01, 0.008, -0.005], "a_opt": [0.06000000842479163, -0.04000000058451763, 0.03000001074787277, 0.01999998665592031, -0.014999993837928799, 0.01000000212874156, 0.007999998361564712, -0.004999993820285871], "nit": 30, "nfev": 35, "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH", "history": [{"J": 0.002429020927838975, "gnorm": 0.1250708483544284, "err": 0.08315046602394961}, {"J": 0.018538103412620865, "gnorm": 0.05985351580141091, "err": 0.9346588561210043}, {"J": 0.004824074861261886, "gnorm": 0.04538931539602204, "err": 0.21777667232144673}, {"J": 0.0005522518386568645, "gnorm": 0.028710479097883435, "err": 0.05468971896275421}, {"J": 0.00023325842026897006, "gnorm": 0.014712924185515994, "err": 0.044649077291866276}, {"J": 8.312881930091947e-05, "gnorm": 0.00825916408737114, "err": 0.032972237336837976}, {"J": 5.3889227620000355e-05, "gnorm": 0.007131906166158525, "err": 0.02682476228412547}, {"J": 3.823262863585564e-05, "gnorm": 0.003879262100484161, "err": 0.024385559652410318}, {"J": 2.258613576359196e-05, "gnorm": 0.004319493795158155, "err": 0.01907595145831315}, {"J": 8.62236356771803e-06, "gnorm": 0.003957168432617285, "err": 0.011391866460353813}, {"J": 2.6914545529867373e-06, "gnorm": 0.0013466119100320304, "err": 0.007353489039148974}, {"J": 1.3600629578385996e-06, "gnorm": 0.0007781928907392241, "err": 0.00504402508965729}, {"J": 9.169701461404245e-07, "gnorm": 0.0009200094554109812, "err": 0.0038732392195579743}, {"J": 1.7200251401880735e-07, "gnorm": 0.0005587790849326819, "err": 0.001424986944869642}, {"J": 2.4977044755171966e-08, "gnorm": 0.00020689743790310868, "err": 0.0005166846551915765}, {"J": 7.925596003227463e-09, "gnorm": 7.408438288309742e-05, "err": 0.0003225317167389658}, {"J": 4.810218691242879e-09, "gnorm": 6.1324378820842e-05, "err": 0.00025399687414581475}, {"J": 8.928703938807007e-10, "gnorm": 1.878083839505077e-05, "err": 0.00012329441900925758}, {"J": 3.2855757930779756e-10, "gnorm": 2.3847928255362066e-05, "err": 5.2962664387566344e-05}, {"J": 3.2641928319065927e-10, "gnorm": 2.9388392369212435e-05, "err": 5.625422976147e-05}, {"J": 9.598403100159406e-11, "gnorm": 8.802679964172995e-06, "err": 3.9815895593830736e-05}, {"J": 4.94381853907138e-11, "gnorm": 5.104520764220418e-06, "err": 3.28259058009852e-05}, {"J": 2.4335886635730752e-11, "gnorm": 2.439501665863797e-06, "err": 2.539710404067066e-05}, {"J": 1.1950998437604221e-11, "gnorm": 1.643051833614563e-06, "err": 1.7605201304206934e-05}, {"J": 5.255577531582408e-12, "gnorm": 1.5451848726019243e-06, "err": 1.0633121617924825e-05}, {"J": 1.847076755125065e-12, "gnorm": 1.50688627905054e-06, "err": 3.1157232247879266e-06}, {"J": 1.0185771743212406e-12, "gnorm": 1.398168021113184e-06, "err": 3.164791091447419e-06}, {"J": 2.4245699563038798e-14, "gnorm": 2.5771703973044253e-07, "err": 4.799951251197292e-07}, {"J": 1.1536659153885934e-14, "gnorm": 1.390581882775777e-07, "err": 3.254429425623447e-07}, {"J": 3.543757324131788e-15, "gnorm": 4.615808469810656e-08, "err": 2.473459718026753e-07}, {"J": 1.3293870094468062e-15, "gnorm": 1.8746325280572764e-08, "err": 1.739492002694063e-07}, {"J": 5.60737187403606e-16, "gnorm": 1.2593561358762683e-08, "err": 1.0822916535706946e-07}, {"J": 7.710388561808175e-17, "gnorm": 6.304988868308737e-09, "err": 3.334263872053556e-08}, {"J": 1.8884023258328206e-15, "gnorm": 6.992074251036121e-08, "err": 1.1504180149187481e-07}, {"J": 4.525824014553494e-17, "gnorm": 8.946599233604823e-09, "err": 2.1172529511884346e-08}]}, "x": [0.0, 0.005, 0.01, 0.015, 0.02, 0.025, 0.03, 0.035, 0.04, 0.045, 0.05, 0.055, 0.06, 0.065, 0.07, 0.075, 0.08, 0.085, 0.09, 0.095, 0.1, 0.105, 0.11, 0.115, 0.12, 0.125, 0.13, 0.135, 0.14, 0.145, 0.15, 0.155, 0.16, 0.165, 0.17, 0.17500000000000002, 0.18, 0.185, 0.19, 0.195, 0.2, 0.20500000000000002, 0.21, 0.215, 0.22, 0.225, 0.23, 0.23500000000000001, 0.24, 0.245, 0.25, 0.255, 0.26, 0.265, 0.27, 0.275, 0.28, 0.28500000000000003, 0.29, 0.295, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35000000000000003, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.405, 0.41000000000000003, 0.41500000000000004, 0.42, 0.425, 0.43, 0.435, 0.44, 0.445, 0.45, 0.455, 0.46, 0.465, 0.47000000000000003, 0.47500000000000003, 0.48, 0.485, 0.49, 0.495, 0.5, 0.505, 0.51, 0.515, 0.52, 0.525, 0.53, 0.535, 0.54, 0.545, 0.55, 0.555, 0.56, 0.5650000000000001, 0.5700000000000001, 0.5750000000000001, 0.58, 0.585, 0.59, 0.595, 0.6, 0.605, 0.61, 0.615, 0.62, 0.625, 0.63, 0.635, 0.64, 0.645, 0.65, 0.655, 0.66, 0.665, 0.67, 0.675, 0.68, 0.685, 0.6900000000000001, 0.6950000000000001, 0.7000000000000001, 0.705, 0.71, 0.715, 0.72, 0.725, 0.73, 0.735, 0.74, 0.745, 0.75, 0.755, 0.76, 0.765, 0.77, 0.775, 0.78, 0.785, 0.79, 0.795, 0.8, 0.805, 0.81, 0.8150000000000001, 0.8200000000000001, 0.8250000000000001, 0.8300000000000001, 0.835, 0.84, 0.845, 0.85, 0.855, 0.86, 0.865, 0.87, 0.875, 0.88, 0.885, 0.89, 0.895, 0.9, 0.905, 0.91, 0.915, 0.92, 0.925, 0.93, 0.935, 0.9400000000000001, 0.9450000000000001, 0.9500000000000001, 0.9550000000000001, 0.96, 0.965, 0.97, 0.975, 0.98, 0.985, 0.99, 0.995, 1.0], "area": {"base": [1.375, 1.3675375, 1.36015, 1.3528375, 1.3456000000000001, 1.3384375, 1.33135, 1.3243375, 1.3174000000000001, 1.3105375000000001, 1.30375, 1.2970375, 1.2904, 1.2838375, 1.27735, 1.2709375, 1.2646, 1.2583375, 1.25215, 1.2460375000000001, 1.24, 1.2340375000000001, 1.22815, 1.2223375, 1.2166000000000001, 1.2109375, 1.20535, 1.1998375, 1.1944, 1.1890375, 1.1837499999999999, 1.1785375, 1.1734, 1.1683375, 1.1633499999999999, 1.1584375, 1.1536, 1.1488375, 1.14415, 1.1395374999999999, 1.135, 1.1305375, 1.12615, 1.1218375, 1.1176, 1.1134375, 1.10935, 1.1053375, 1.1014, 1.0975375, 1.09375, 1.0900375, 1.0864, 1.0828375, 1.07935, 1.0759375, 1.0726, 1.0693375, 1.06615, 1.0630375, 1.06, 1.0570375, 1.05415, 1.0513375, 1.0486, 1.0459375, 1.04335, 1.0408375, 1.0384, 1.0360375, 1.03375, 1.0315375, 1.0294, 1.0273375, 1.02535, 1.0234375, 1.0216, 1.0198375, 1.0181499999999999, 1.0165375, 1.015, 1.0135375, 1.0121499999999999, 1.0108375, 1.0096, 1.0084375, 1.00735, 1.0063375, 1.0054, 1.0045375, 1.00375, 1.0030375, 1.0024, 1.0018375, 1.00135, 1.0009375, 1.0006, 1.0003375, 1.00015, 1.0000375, 1.0, 1.0000375, 1.00015, 1.0003375, 1.0006, 1.0009375, 1.00135, 1.0018375, 1.0024, 1.0030375, 1.00375, 1.0045375, 1.0054, 1.0063375, 1.00735, 1.0084375, 1.0096, 1.0108375, 1.0121499999999999, 1.0135375, 1.015, 1.0165375, 1.0181499999999999, 1.0198375, 1.0216, 1.0234375, 1.02535, 1.0273375, 1.0294, 1.0315375, 1.03375, 1.0360375, 1.0384, 1.0408375, 1.04335, 1.0459375, 1.0486, 1.0513375, 1.05415, 1.0570375, 1.06, 1.0630375, 1.06615, 1.0693375, 1.0726, 1.0759375, 1.07935, 1.0828375, 1.0864, 1.0900375, 1.09375, 1.0975375, 1.1014, 1.1053375, 1.10935, 1.1134375, 1.1176, 1.1218375, 1.12615, 1.1305375, 1.135, 1.1395375, 1.14415, 1.1488375, 1.1536, 1.1584375, 1.16335, 1.1683375, 1.1734, 1.1785375, 1.1837499999999999, 1.1890375, 1.1944, 1.1998375, 1.20535, 1.2109375, 1.2166000000000001, 1.2223375, 1.22815, 1.2340375000000001, 1.24, 1.2460375000000001, 1.25215, 1.2583375, 1.2646000000000002, 1.2709375, 1.27735, 1.2838375000000002, 1.2904, 1.2970375, 1.30375, 1.3105375000000001, 1.3174, 1.3243375, 1.33135, 1.3384375, 1.3456000000000001, 1.3528375, 1.36015, 1.3675375, 1.375], "target": [1.375, 1.3699079176056341, 1.3648819314999585, 1.3599131649443954, 1.35499279558329, 1.350112083713422, 1.3452624018038295, 1.340435265611497, 1.335622367179435, 1.3308156099323871, 1.3260071460034342, 1.3211894158339335, 1.3163551899916237, 1.3114976130495481, 1.306610249264038, 1.3016871296858483, 1.2967228002370783, 1.2917123701902493, 1.2866515603972388, 1.2815367505370208, 1.2763650245844382, 1.271134213649554, 1.2658429353001395, 1.2604906284600623, 1.255077582974802, 1.249604962952899, 1.2440748230292191, 1.238490116752597, 1.2328546963763563, 1.2271733034247316, 1.2214515495202238, 1.2156958870850054, 1.2099135696718484, 1.2041126018345814, 1.1983016786124066, 1.1924901148738707, 1.1866877649420484, 1.1809049330995531, 1.1751522757471895, 1.169440696160274, 1.1637812329486361, 1.1581849434769884, 1.1526627836386618, 1.1472254854948196, 1.1418834343905149, 1.136646547236001, 1.1315241536944596, 1.1265248820440987, 1.1216565514820585, 1.116926072608891, 1.112339357775095, 1.1079012428853314, 1.1036154221420096, 1.0994843970689265, 1.0955094409889874, 1.091690579939652, 1.088026590798007, 1.0845150171569606, 1.0811522032481562, 1.077933345949228, 1.0748525646466889, 1.0719029884550104, 1.069076860021404, 1.066365654878669, 1.0637602150494583, 1.0612508953586386, 1.0588277206801844, 1.056480552135194, 1.0541992600718457, 1.0519739014998275, 1.0497948995240405, 1.047653222227829, 1.0455405583968174, 1.0434494874523241, 1.0413736409794323, 1.0393078532896947, 1.0372482985521845, 1.0351926121585477, 1.03313999415673, 1.0310912927923614, 1.0290490664340866, 1.0270176224265508, 1.0250030317089251, 1.0230131183539937, 1.0210574235186411, 1.0191471436465525, 1.017295043123147, 1.0155153419461795, 1.0138235793377957, 1.0122364545798515, 1.0107716466987204, 1.0094476149534302, 1.0082833823867758, 1.007298304978313, 1.0065118291863562, 1.005943240879305, 1.0056114088311663, 1.0055345260889967, 1.0057298526086373, 1.0062134625976973, 1.007, 1.008102445503107, 1.0095318983501917, 1.0112973760902755, 1.013405635208194, 1.0158610153398058, 1.0186653095017346, 1.0218176624518218, 1.0253144989504388, 1.0291494833184591, 1.0333135112899647, 1.0377947347420566, 1.0425786194561144, 1.0476480356304514, 1.0529833804295248, 1.0585627314258599, 1.0643620293736331, 1.070355288353443, 1.0765148309518382, 1.0828115457921894, 1.0892151644204628, 1.095694554275048, 1.1022180242380486, 1.1087536390798793, 1.1152695389724516, 1.1217342601608875, 1.1281170528509454, 1.134388192389946, 1.1405192798928405, 1.146483528591351, 1.1522560323612683, 1.1578140131086785, 1.1631370439671196, 1.1682072455707218, 1.1730094530190205, 1.1775313515324621, 1.1817635792083554, 1.1856997957194326, 1.1893367162451958, 1.1926741103835905, 1.195714766250801, 1.1984644204336765, 1.2009316549059637, 1.203127762449935, 1.2050665825330165, 1.206764309968953, 1.208239279039522, 1.2095117260609876, 1.2106035336450658, 1.2115379601234673, 1.2123393577750952, 1.2130328836133957, 1.2136442065566733, 1.2141992148156082, 1.2147237272897713, 1.2152432126694568, 1.2157825197921763, 1.2163656226070725, 1.2170153828582917, 1.2177533333137969, 1.2185994840434475, 1.219572153894385, 1.2206878289281209, 1.2219610491780384, 1.2234043246643087, 1.2250280811717953, 1.2268406358617614, 1.2288482023565597, 1.2310549245143247, 1.2334629377042228, 1.2360724560079897, 1.238881883415929, 1.2418879467603907, 1.2450858478417635, 1.2484694319551846, 1.252031369824092, 1.2557633497920937, 1.2596562770195325, 1.2637004763768567, 1.2678858957239845, 1.2722023063130516, 1.276639497150173, 1.2811874602983861, 1.28583656429623, 1.29057771310123, 1.2954024882410629, 1.3003032721629264, 1.3052733511086725, 1.3103069962042126, 1.3153995218308172, 1.3205473207371836, 1.3257478757484165, 1.330999748325001, 1.3363025446153158, 1.3416568600230072, 1.3470642036697762, 1.352526904469164, 1.3580480008325098, 1.3636311162996655, 1.3692803236199844, 1.375], "opt": [1.375, 1.369907918666551, 1.3648819336091584, 1.3599131680768004, 1.3549927997017555, 1.3501120887692941, 1.3452624077376778, 1.3404352723540052, 1.3356223746524416, 1.3308156180500579, 1.3260071546735464, 1.321189424959255, 1.3163551994713663, 1.3114976227808681, 1.306610259143567, 1.3016871396112266, 1.296722810108469, 1.291712379911809, 1.2866515698785261, 1.281536759694316, 1.2763650333419565, 1.2711342219405364, 1.2658429430678009, 1.2604906356583856, 1.2550775895691655, 1.2496049689205277, 1.2440748283594552, 1.2384901214469832, 1.2328547004485353, 1.2271733069001611, 1.2214515524357117, 1.2156958894880772, 1.2099135716199514, 1.2041126033941454, 1.1983016798577697, 1.1924901158860919, 1.1866877658076245, 1.1809049339090596, 1.1751522765938687, 1.1694406971385896, 1.1637812341528206, 1.1581849449996011, 1.152662785569185, 1.1472254879183104, 1.141883437386334, 1.13664655087664, 1.1315241580444813, 1.1265248871592084, 1.1216565574083166, 1.1169260793820832, 1.1123393654202633, 1.1079012514164746, 1.1036154315619566, 1.0994844073693821, 1.0955094521507474, 1.0916905919329838, 1.0880266035831887, 1.0845150306849651, 1.0811522174614712, 1.0779333607827952, 1.0748525800289466, 1.071903004309022, 1.0690768762660503, 1.0663656714298877, 1.0637602318215074, 1.0612509122653624, 1.058827737636262, 1.056480569057349, 1.0541992768799968, 1.0519739181181622, 1.0497949158819928, 1.0476532382609474, 1.045540574047507, 1.0434495026704547, 1.0413736557227986, 1.039307867524326, 1.0372483122524978, 1.035192625307344, 1.0331400067450331, 1.0310913048191064, 1.0290490779056622, 1.027017633356206, 1.025003042116051, 1.023013128263296, 1.021057432959217, 1.01914715265089, 1.0172950517260664, 1.0155153501837373, 1.0138235872461678, 1.012236462194223, 1.0107716540521987, 1.0094476220760011, 1.0082833893043288, 1.0072983117117482, 1.0065118357507945, 1.005943247283417, 1.0056114150766338, 1.0055345321701183, 1.0057298585120895, 1.0062134683024548, 1.0070000054774253, 1.0081024507172038, 1.0095319032580268, 1.0112973806425598, 1.0134056393500213, 1.0158610190115331, 1.0186653126399987, 1.0218176649906703, 1.025314500822563, 1.0291494844565092, 1.0333135116279266, 1.037794734216666, 1.0425786180082885, 1.0476480332067137, 1.0529833769833976, 1.0585627269192022, 1.064362023777901, 1.0703552816508486, 1.0765148231363875, 1.0828115368705784, 1.0892151544128148, 1.0956945432154763, 1.1022180121750322, 1.1087536260764403, 1.1152695251061282, 1.1217342455234969, 1.1281170375481362, 1.1343881765405421, 1.1405192636279815, 1.1464835120534362, 1.1522560157027177, 1.1578139964905245, 1.163137027557444, 1.1682072295429609, 1.1730094375501579, 1.1775313368011318, 1.181763565392883, 1.1856997829958391, 1.1893367047851897, 1.192674100352578, 1.195714757805942, 1.198464413722009, 1.2009316500626288, 1.2031277595965237, 1.2050665817760609, 1.206764311398588, 1.2082392827283313, 1.209511732063053, 1.2106035419952346, 1.2115379708368466, 1.2123393708467818, 1.2130328990184451, 1.2136442242503094, 1.2141992347336705, 1.2147237493493934, 1.215243236769968, 1.2157825458162133, 1.2163656504218847, 1.2170154123172239, 1.2177533642579268, 1.2185995163033576, 1.2195721872920406, 1.2206878632788316, 1.221961084292474, 1.2234043603505413, 1.225028117237341, 1.2268406721155907, 1.2288482386110535, 1.2310549605871446, 1.2334629734200733, 1.2360724912002499, 1.2388819179281287, 1.2418879804475167, 1.2450858805713756, 1.248469463608332, 1.2520314002960176, 1.255763378992719, 1.2596563048737217, 1.263700502824458, 1.2678859207196538, 1.2722023298258627, 1.2766395191630264, 1.2811874808072279, 1.2858365833090968, 1.2905777306371387, 1.2954025043287656, 1.3003032868395517, 1.3052733644182797, 1.3103070081962827, 1.3153995325587051, 1.3205473302565631, 1.3257478841157384, 1.3309997555959956, 1.3363025508435622, 1.3416568652585932, 1.3470642079580741, 1.3525269078497395, 1.3580480033381843, 1.3636311179557454, 1.3692803244436735, 1.375]}, "flow": {"base": {"rho": [0.891741077911508, 0.8933333388748073, 0.89238447127569, 0.8909659618794815, 0.8894463726084407, 0.8878916125220727, 0.8863136091271498, 0.8847144574475317, 0.8830944195121517, 0.8814534086776097, 0.8797912718402585, 0.8781078444818405, 0.8764029617585057, 0.8746764608845664, 0.8729281817536794, 0.8711579671965848, 0.8693656631637773, 0.8675511188938402, 0.8657141870804587, 0.8638547240409006, 0.8619725898865086, 0.8600676486952378, 0.8581397686861639, 0.8561888223958319, 0.8542146868563251, 0.8522172437749155, 0.8501963797151455, 0.8481519862792012, 0.8460839602914118, 0.8439922039827232, 0.8418766251759757, 0.839737137471821, 0.8375736604351024, 0.8353861197815267, 0.8331744475644494, 0.8309385823615939, 0.8286784694615307, 0.8263940610497321, 0.8240853163940377, 0.8217522020293495, 0.8193946919413979, 0.8170127677494191, 0.8146064188875921, 0.8121756427851036, 0.8097204450447121, 0.8072408396197112, 0.8047368489892088, 0.8022085043316561, 0.7996558456966073, 0.797078922174706, 0.7944777920659533, 0.7918525230463419, 0.7892031923330114, 0.7865298868481357, 0.7838327033818266, 0.7811117487544345, 0.7783671399787149, 0.7755990044224573, 0.7728074799723028, 0.7699927151996402, 0.7671548695296573, 0.7642941134148336, 0.76141062851443, 0.7585046078818125, 0.7555762561618188, 0.7526257898007747, 0.7496534372722718, 0.7466594393223949, 0.7436440492387836, 0.7406075331487381, 0.7375501703525688, 0.7344722536995768, 0.7313740900154779, 0.7282560005918058, 0.7251183217499159, 0.7219614054947421, 0.7187856202765441, 0.7155913518826595, 0.712379004485888, 0.7091490018818454, 0.7059017889546413, 0.7026378334189538, 0.6993576278974077, 0.6960616924056844, 0.6927505773347313, 0.689424867040728, 0.686085184180338, 0.6827321949627874, 0.6793666155335693, 0.6759892197597321, 0.6726008487573665, 0.6692024225926899, 0.6657949547052402, 0.6623795697532451, 0.6589575257780876, 0.6555302418412384, 0.6520993326221509, 0.6486666519047104, 0.6452343474564459, 0.6418049305632124, 0.6383813644808283, 0.6349671773803296, 0.6315666070931992, 0.6281847872309821, 0.624827987211667, 0.6215039225490004, 0.6182221566358016, 0.6149946213339484, 0.6118362910128946, 0.6087660530112127, 0.6058078259828863, 0.6029919842063137, 0.6003571465081006, 0.5979523751337176, 0.5958397889521274, 0.594097504600706, 0.5928226461467425, 0.5921338686727088, 0.5921723913257481, 0.5930999449047204, 0.595091444462107, 0.598319959535552, 0.6029323109084994, 0.6090161096539477, 0.6165634957446404, 0.6254420010870988, 0.6353857397901457, 0.64601687059123, 0.6568970521385196, 0.6675957168410237, 0.6777541296451486, 0.6871265893604074, 0.695590983264436, 0.7031331188613148, 0.7098163819040659, 0.7157486425305962, 0.7210544188016822, 0.7258555516488712, 0.7302601841448579, 0.7343581579914278, 0.738220594189515, 0.7419017689255131, 0.7454419514800393, 0.7488703869897427, 0.7522079941239544, 0.7554696017679835, 0.7586656971811433, 0.7618037335045881, 0.7648890743396848, 0.767925657201074, 0.7709164489893028, 0.7738637531284908, 0.7767694140523486, 0.7796349524093141, 0.7824616544515746, 0.7852506315917734, 0.7880028607284553, 0.79071921221745, 0.7934004698736191, 0.7960473457645791, 0.7986604915258779, 0.8012405072827313, 0.8037879488664574, 0.8063033337708484, 0.8087871461450282, 0.8112398410273712, 0.8136618479670968, 0.8160535741425096, 0.8184154070595412, 0.8207477168965439, 0.8230508585483971, 0.8253251734133177, 0.8275709909582866, 0.8297886300930889, 0.8319784003782335, 0.8341406030881283, 0.8362755321478081, 0.8383834749586313, 0.8404647131269336, 0.8425195231055075, 0.8445481767631176, 0.8465509418752588, 0.8485280825903445, 0.8504798597383562, 0.8524065314064428, 0.8543083525315892, 0.856185577276888, 0.8580384529181012, 0.8598672390398421, 0.8616721507274397, 0.8634535292291917, 0.8652113298239901, 0.8669466498578193, 0.868657113967779, 0.8703505073198685, 0.8720029394409085, 0.8736791056282729, 0.87514660717945, 0.8769044423258744, 0.8764844650344311, 0.8764844650344311], "u": [0.5599835680973925, 0.5599835680973924, 0.5632702709252515, 0.5671657561088014, 0.5711940778849018, 0.5752699030638626, 0.5793776144713831, 0.5835143061216851, 0.5876794427532223, 0.5918729388015113, 0.5960947927484499, 0.6003450157710196, 0.6046236174131799, 0.6089306025685376, 0.6132659707592047, 0.6176297158917886, 0.6220218261150898, 0.6264422837003241, 0.6308910649268714, 0.6353681399698684, 0.6398734727889063, 0.6444070210177473, 0.64896873585511, 0.6535585619566245, 0.6581764373280646, 0.6628222932199449, 0.6674960540236018, 0.6721976371688485, 0.6769269530232989, 0.6816839047934623, 0.6864683884276853, 0.6912802925210343, 0.6961194982221834, 0.7009858791423855, 0.7058793012665762, 0.710799622866665, 0.7157466944170446, 0.7207203585123436, 0.7257204497874236, 0.7307467948396122, 0.7357992121531345, 0.7408775120256876, 0.7459814964970694, 0.7511109592797492, 0.7562656856912287, 0.7614454525879987, 0.7666500283008589, 0.771879172571308, 0.7771326364886637, 0.782410162427485, 0.7877114839848206, 0.7930363259166852, 0.7983844040730986, 0.8037554253308755, 0.8091490875232433, 0.8145650793651976, 0.8200030803733289, 0.8254627607786531, 0.8309437814307277, 0.8364457936910753, 0.8419684393135766, 0.8475113503091602, 0.8530741487916224, 0.8586564468009227, 0.8642578460996595, 0.8698779379377054, 0.8755163027791226, 0.8811725099844319, 0.886846117440102, 0.8925366711256424, 0.8982437046069327, 0.9039667384423162, 0.9097052794854171, 0.9154588200655843, 0.9212268370231097, 0.9270087905718297, 0.9328041229561701, 0.9386122568628734, 0.9444325935393247, 0.9502645105600563, 0.9561073591702872, 0.9619604611195115, 0.9678231048784494, 0.9736945411080136, 0.9795739772180279, 0.9854605708144722, 0.9913534217848158, 0.9972515627085442, 1.0031539472004638, 1.0090594356927571, 1.0149667780313845, 1.0208745920946136, 1.0267813374245924, 1.0326852825817172, 1.038584464565726, 1.044476638170004, 1.050359212510585, 1.0562291711510285, 1.0620829711653352, 1.067916415059452, 1.073724487597211, 1.0795011471047813, 1.0852390575733895, 1.0909292436097886, 1.0965606447133367, 1.1021195381607753, 1.1075887906178592, 1.1129468872053463, 1.11816667310695, 1.1232137274953446, 1.128044274392439, 1.1326025242996913, 1.1368173426158723, 1.1405981720004308, 1.1438302236538134, 1.146369141272241, 1.148035694614812, 1.1486116521363556, 1.1478388664941972, 1.1454247272913571, 1.141058169937856, 1.134440590885087, 1.125334000775017, 1.1136232086329954, 1.0993798105891093, 1.0829065557848958, 1.064738078142542, 1.0455843237228195, 1.0262250906032757, 1.0073864336296858, 0.9896378130562032, 0.9733376102799627, 0.9586323748409248, 0.9454958308811527, 0.9337857648035375, 0.923299840698152, 0.9138194166318404, 0.9051381616145434, 0.8970771612018975, 0.8894901798723588, 0.882262825671561, 0.8753085788835162, 0.8685636824216596, 0.8619820684201585, 0.8555309052018586, 0.8491869743538, 0.8429338763091383, 0.8367599608102001, 0.830656843150874, 0.8246183681481462, 0.8186399020318749, 0.8127178563665097, 0.8068493715328947, 0.8010321073648888, 0.7952641043882165, 0.7895436909248281, 0.7838694197422543, 0.778240023702681, 0.7726543837069163, 0.767111504715181, 0.7616104972017307, 0.7561505623808589, 0.750730980145057, 0.7453510990253298, 0.7400103277102439, 0.7347081278010636, 0.7294440075696506, 0.724217516544327, 0.7190282407886143, 0.7138757987658171, 0.7087598377030025, 0.7036800303834875, 0.6986360723090492, 0.6936276791826741, 0.6886545846703891, 0.6837165384070065, 0.6788133042158878, 0.6739446585168021, 0.6691103889005804, 0.6643102928491402, 0.6595441765913965, 0.654811854059576, 0.6501131459965127, 0.6454478790140156, 0.6408158851579961, 0.6362170002800858, 0.631651066270607, 0.6271179219985076, 0.6226174282758958, 0.6181493912351166, 0.6137137898292153, 0.6093100936616898, 0.6049393023282883, 0.6005978436454024, 0.5962958249475049, 0.5920024398199303, 0.5878092630849575, 0.5834418545559518, 0.5797205154522919, 0.5741910273914558, 0.5741910273914556], "p": [0.8517934220670828, 0.8539143092882137, 0.8526381088242994, 0.8507352514354923, 0.8486987601279701, 0.8466168016546672, 0.8445053699435249, 0.8423673228128168, 0.8402030721713851, 0.8380125662807363, 0.8357956663929623, 0.8335522201758342, 0.8312820765062783, 0.8289850886596419, 0.8266611151502152, 0.8243100200868387, 0.8219316734274316, 0.8195259512131439, 0.8170927357993679, 0.8146319160872281, 0.8121433877561959, 0.8096270534977967, 0.8070828232502187, 0.8045106144335823, 0.8019103521856187, 0.7992819695974915, 0.7966254079494822, 0.7939406169462637, 0.7912275549514662, 0.7884861892212427, 0.7857164961365265, 0.7829184614336798, 0.7800920804332167, 0.7772373582662875, 0.7743543100986074, 0.7714429613515132, 0.7685033479198327, 0.7655355163862475, 0.762539524231851, 0.7595154400425871, 0.7564633437112832, 0.7533833266349912, 0.75027549190737, 0.7471399545058552, 0.7439768414733859, 0.7407862920944818, 0.7375684580654926, 0.7343235036588756, 0.7310516058813927, 0.7277529546261744, 0.7244277528186366, 0.7210762165563086, 0.7176985752426918, 0.7142950717153584, 0.7108659623685817, 0.7074115172709042, 0.7039320202781735, 0.7004277691427075, 0.6968990756194314, 0.6933462655699997, 0.6897696790661606, 0.6861696704938482, 0.682546608659817, 0.6789008769029543, 0.6752328732128409, 0.6715430103585882, 0.6678317160315643, 0.6640994330062804, 0.6603466193245047, 0.6565737485086199, 0.6527813098113544, 0.648969808510375, 0.6451397662578441, 0.6412917214969858, 0.637426229960065, 0.6335438652650428, 0.62964521963163, 0.6257309047417244, 0.6218015527743923, 0.6178578176519538, 0.6139003765416129, 0.6099299316668234, 0.6059472124947156, 0.6019529783810104, 0.5979480217727838, 0.5939331720931967, 0.5899093004622691, 0.585877325445687, 0.5818382200717859, 0.5777930204182216, 0.5737428361483916, 0.5696888634785211, 0.5656324011863146, 0.5615748704402073, 0.5575178394464425, 0.5534630541953104, 0.5494124769589046, 0.5453683346786586, 0.5413331800187328, 0.5373099687000931, 0.5333021578344949, 0.5293138314319876, 0.5253498611692534, 0.5214161130176433, 0.5175197136102548, 0.5136693944782321, 0.5098759377259106, 0.5061527535396498, 0.5025166282273759, 0.49898869107755306, 0.4955956584125938, 0.49237142179515886, 0.4893590502039469, 0.48661326502921465, 0.48420340753252894, 0.4822168271629745, 0.4807624400276702, 0.4799738933931225, 0.4800112801634929, 0.4810596734735963, 0.4833220136467363, 0.48700343813846, 0.49228469901645977, 0.49928478126651066, 0.5080177462371971, 0.5183551760299037, 0.5300099955993754, 0.5425551994845358, 0.555479888600575, 0.5682691374454011, 0.580482932187993, 0.5918103205341705, 0.6020871402258092, 0.6112809121868962, 0.6194561908027316, 0.6267350232829872, 0.6332628214155129, 0.6391841601560461, 0.6446286215778119, 0.6497045672030807, 0.6544981720958333, 0.659075408063167, 0.663485317188433, 0.6677635438492637, 0.6719355717064257, 0.67601942985702, 0.6800278203056599, 0.6839697162186482, 0.6878515205653448, 0.691677882177135, 0.6954522571921976, 0.6991772882400841, 0.7028550571238794, 0.7064872519222308, 0.7100752773948704, 0.7136203284274779, 0.7171234396381944, 0.7205855196750982, 0.7240073756496614, 0.7273897311381194, 0.7307332398997581, 0.7340384966590265, 0.7373060458038779, 0.7405363885501741, 0.7437299889369358, 0.7468872789030079, 0.7500086626239327, 0.7530945202414019, 0.7561452110865878, 0.7591610764770015, 0.7621424421508513, 0.7650896203911504, 0.7680029118827727, 0.770882607338522, 0.7737289889245886, 0.7765423315110785, 0.7793229037696131, 0.782070969136509, 0.7847867866584273, 0.7874706117321745, 0.7901226967575089, 0.7927432916931687, 0.795332644586244, 0.7978910019000621, 0.800418609196448, 0.8029157105319074, 0.8053825515138863, 0.8078193711994565, 0.8102264273065553, 0.8126039213604768, 0.814952223841983, 0.8172711994882887, 0.8195622310160786, 0.8218221511838024, 0.8240614369085338, 0.826249661567658, 0.8284790248830012, 0.8304741470338132, 0.8330614239598789, 0.8337648493693133, 0.8400000000000002], "mach": [0.4842431779367115, 0.48407303478740993, 0.48701960549928364, 0.4905455333451309, 0.4942000425927501, 0.4979023437014286, 0.5016377308099718, 0.5054035601468124, 0.5091994418590788, 0.5130254161488207, 0.5168816057975253, 0.5207681483130265, 0.5246851823077477, 0.5286328446436064, 0.53261126976385, 0.5366205894787688, 0.5406609328471942, 0.5447324260781358, 0.5488351924362366, 0.5529693521474601, 0.5571350223042255, 0.5613323167698353, 0.5655613460821738, 0.569822217356692, 0.5741150341887111, 0.5784398965550511, 0.5827969007150217, 0.5871861391107847, 0.591607700267101, 0.5960616686904822, 0.6005481247677406, 0.6050671446639494, 0.609618800219794, 0.61420315884831, 0.6188202834309782, 0.6234702322131432, 0.6281530586987097, 0.6328688115440547, 0.6376175344510795, 0.6423992660593073, 0.647214039836907, 0.6520618839705093, 0.6569428212536381, 0.6618568689735663, 0.6668040387963573, 0.671784336649814, 0.6767977626040141, 0.6818443107490498, 0.6869239690695399, 0.6920367193153885, 0.6971825368682131, 0.7023613906027375, 0.7075732427423669, 0.7128180487080087, 0.7180957569590807, 0.7234063088254638, 0.7287496383289653, 0.7341256719926351, 0.7395343286360017, 0.744975519154005, 0.7504491462770034, 0.7559551043088582, 0.7614932788395415, 0.767063546428177, 0.7726657742516838, 0.778299819713396, 0.7839655300050415, 0.7896627416142918, 0.7953912797687205, 0.8011509578053199, 0.8069415764527488, 0.8127629230110686, 0.8186147704108155, 0.824496876129758, 0.830408980941409, 0.8363508074641643, 0.8423220584735996, 0.848322414932645, 0.8543515336848106, 0.8604090447437984, 0.8664945480982128, 0.8726076099318972, 0.8787477581377692, 0.8849144769746584, 0.8911072006810556, 0.8973253058147814, 0.9035681020308451, 0.9098348209376707, 0.9161246025800364, 0.9224364789796151, 0.9287693540131848, 0.9351219787142881, 0.9414929208328456, 0.9478805271611728, 0.9542828767103007, 0.9606977222659385, 0.9671224171269118, 0.9735538228746387, 0.979988192766061, 0.9864210236863393, 0.9928468674123172, 0.999259089055004, 1.0056495567524284, 1.0120082417010199, 1.0183227011135982, 1.0245774082974672, 1.0307528833727155, 1.0368245649083274, 1.0427613469604267, 1.0485236884040572, 1.054061184332147, 1.059309477852735, 1.0641863953252038, 1.0685872283598692, 1.0723791952304635, 1.0753953458482168, 1.077428603327242, 1.0782273481150908, 1.0774950021227672, 1.0748973750062636, 1.0700826736143294, 1.0627190638823487, 1.0525519334430218, 1.0394760360438817, 1.023606892932033, 1.0053256575121647, 0.985270477499053, 0.964261907036039, 0.9431767737242915, 0.9228089880099621, 0.9037610532725943, 0.8863935705230112, 0.8708339866313641, 0.8570259263779143, 0.8447942349255981, 0.8339058624095875, 0.824116082345203, 0.8151977215750872, 0.8069558999372193, 0.7992325114742986, 0.791904520293413, 0.7848791942201054, 0.778088336015827, 0.7714826961972533, 0.7650271368866294, 0.7586967329045342, 0.7524737841274899, 0.746345613868677, 0.7403029966048997, 0.7343390635369975, 0.7284485563259957, 0.7226273261880197, 0.7168720011567793, 0.7111797659861421, 0.7055482161253057, 0.699975259756027, 0.6944590507785293, 0.6889979417119152, 0.6835904495032612, 0.6782352298405389, 0.6729310572082814, 0.6676768089466721, 0.6624714522028816, 0.6573140330480564, 0.6522036672697008, 0.647139532496407, 0.6421208614056665, 0.637146935827214, 0.6322170815964634, 0.6273306640424923, 0.6224870840170685, 0.6176857743879188, 0.6129261969325014, 0.6082078395789008, 0.6035302139488293, 0.5988928531645397, 0.5942953098871399, 0.5897371545582272, 0.585217973821439, 0.5807373691013894, 0.5762949553274713, 0.5718903597705901, 0.5675232210280405, 0.563193187998367, 0.5588999192735791, 0.5546430816285888, 0.5504223515244459, 0.5462374078683023, 0.542087951196734, 0.5379736439777641, 0.5338942871751697, 0.529849289497082, 0.5258392521545805, 0.5218612132932149, 0.5179228221647986, 0.5139996294345978, 0.510161432923186, 0.5061869113631452, 0.5026807735983352, 0.4975568440372751, 0.49570677239997296]}, "target": {"rho": [0.8906055167145599, 0.8916980212118119, 0.891050920642804, 0.8900840219012701, 0.889054498704111, 0.8880080095289116, 0.8869515787887309, 0.8858850139804669, 0.8848066970776904, 0.8837146724299658, 0.8826068577653993, 0.8814810894116423, 0.88033513610271, 0.8791667072217453, 0.8779734605779884, 0.8767530107816159, 0.875502938480485, 0.8742208005587142, 0.8729041413594286, 0.8715505049814957, 0.8701574486921999, 0.8687225574900342, 0.867243459843032, 0.8657178446176739, 0.8641434792008991, 0.862518228802562, 0.8608400769072366, 0.8591071468219579, 0.8573177242397603, 0.8554702807071988, 0.8535634978469953, 0.8515962921443122, 0.8495678400568433, 0.8474776031551482, 0.845325352940953, 0.8431111949284108, 0.8408355915078346, 0.8384993830449866, 0.8361038066038515, 0.833650511619692, 0.8311415717953266, 0.8285794924506196, 0.8259672125272027, 0.8233081004417535, 0.8206059429961441, 0.8178649265957919, 0.8150896101026199, 0.8122848887595588, 0.8094559487720903, 0.8066082123201521, 0.8037472730005625, 0.8008788219637077, 0.7980085653041452, 0.7951421335860437, 0.7922849847214974, 0.789442301760575, 0.7866188874819242, 0.7838190579754402, 0.7810465376660628, 0.7783043584222534, 0.7755947655069702, 0.7729191331483387, 0.7702778924209387, 0.7676704739313994, 0.7650952674952091, 0.7625496005843627, 0.7600297368346614, 0.757530895351507, 0.7550472909745999, 0.7525721950898941, 0.7500980160480517, 0.7476163977977553, 0.7451183350008354, 0.7425943026888697, 0.7400343984641108, 0.7374284953486862, 0.7347664036437642, 0.7320380405665378, 0.729233606974485, 0.7263437711490697, 0.7233598603823626, 0.72027406198314, 0.7170796362956693, 0.7137711454177972, 0.7103447025414832, 0.7067982482582109, 0.7031318618249897, 0.6993481173308285, 0.6954524969890632, 0.6914538764280885, 0.6873650998091777, 0.683203665664083, 0.6789925470399005, 0.6747611709021951, 0.6705465800054753, 0.6663947925227827, 0.6623623556148596, 0.6585180511028048, 0.6549446435549972, 0.6517404497374036, 0.6490203402170118, 0.6469155545807423, 0.6455714431881753, 0.6451420166170518, 0.645780149616681, 0.6476227006864133, 0.6507709413669324, 0.6552686266682424, 0.6610823763517103, 0.6680906963210643, 0.6760874971232436, 0.6848024964236346, 0.6939352373427682, 0.7031942168407089, 0.7123307088353035, 0.7211593900005011, 0.7295632766466049, 0.7374857729357576, 0.7449155137942761, 0.7518697143905854, 0.7583799439290403, 0.7644820234330676, 0.7702100446885936, 0.7755936119385624, 0.7806571799194446, 0.7854205179406074, 0.789899623294216, 0.7941076892538419, 0.798055941761126, 0.801754287635407, 0.8052117831083292, 0.8084369571391693, 0.8114380278973065, 0.8142230453359076, 0.8167999847834839, 0.8191768090821291, 0.8213615110242609, 0.823362143708467, 0.8251868436196129, 0.8268438493608803, 0.8283415177152672, 0.8296883378695626, 0.8308929440491496, 0.8319641263959399, 0.8329108396195377, 0.8337422087315605, 0.8344675310177109, 0.835096273303445, 0.8356380635244266, 0.8361026756232912, 0.8365000068623281, 0.8368400467707716, 0.8371328371380743, 0.8373884227215022, 0.8376167926554916, 0.8378278129252031, 0.8380311506867378, 0.8382361916653183, 0.8384519523189328, 0.838686988892281, 0.8389493058746056, 0.8392462666838003, 0.8395845095976934, 0.8399698720151104, 0.8404073260349054, 0.840900928081198, 0.841453784880368, 0.8420680375261184, 0.8427448646822245, 0.8434845052088686, 0.8442862997058979, 0.845148749696775, 0.8460695924805732, 0.8470458891000073, 0.8480741224444955, 0.8491503022484755, 0.8502700736621915, 0.8514288261558856, 0.8526217997492189, 0.8538441859032896, 0.8550912208476821, 0.8563582695758084, 0.8576408992788896, 0.858934941320795, 0.8602365417167236, 0.8615421991835659, 0.8628487939715255, 0.8641535994727559, 0.8654543031515164, 0.8667489604535896, 0.8680361140881954, 0.8693143854567433, 0.8705836163031104, 0.8718413180191248, 0.8730930435014495, 0.8743204093478077, 0.8755729107237826, 0.876673285599355, 0.8780037263963255, 0.8776771777776438, 0.8776771777776435], "u": [0.5630175369703079, 0.5630175369703067, 0.5652607340178815, 0.5679103575832178, 0.5706359136440073, 0.5733806311317985, 0.5761377996433372, 0.5789101002954395, 0.5817020955261252, 0.584518809259966, 0.587365442873534, 0.5902473053734699, 0.5931697834461385, 0.5961383177743701, 0.5991583789720341, 0.6022354417521385, 0.605374957009256, 0.6085823217371118, 0.6118628467782635, 0.6152217224464899, 0.6186639821000715, 0.6221944637811744, 0.6258177700741316, 0.6295382263741242, 0.6333598377979177, 0.6372862450103212, 0.641320679284346, 0.6454659171600493, 0.6497242351170739, 0.6540973647291862, 0.6585864488256351, 0.6631919992437646, 0.6679138568194241, 0.6727511543254993, 0.6777022831330701, 0.6827648644325381, 0.6879357259114139, 0.6932108848386082, 0.6985855385488866, 0.7040540633519823, 0.7096100229046494, 0.7152461870762434, 0.7209545623045723, 0.7267264343738855, 0.7325524244462239, 0.7384225590363687, 0.7443263544353005, 0.7502529158542623, 0.756191051279194, 0.7621293996932238, 0.7680565729447429, 0.7739613101147637, 0.7798326427770793, 0.7856600690590748, 0.7914337339144086, 0.797144612529564, 0.8027846933265367, 0.8083471566186522, 0.8138265446529358, 0.8192189185582108, 0.8245219976394446, 0.8297352765383094, 0.8348601160334884, 0.8398998036890283, 0.8448595811709161, 0.8497466358240382, 0.8545700550036912, 0.8593407426450494, 0.8640712985775666, 0.8687758620892316, 0.8734699221557648, 0.8781700975125516, 0.8828938903102922, 0.8876594174183728, 0.8924851234966079, 0.8973894797351541, 0.9023906716671175, 0.9075062787028485, 0.9127529470400336, 0.9181460563911795, 0.9236993795566338, 0.9294247322621859, 0.935331608864159, 0.941426797469127, 0.947713965663675, 0.9541932053216016, 0.9608605217518553, 0.9677072486618647, 0.9747193659451246, 0.9818766921275133, 0.9891519175374063, 0.99650943830527, 1.003903946094715, 1.0112787259130336, 1.018563617926906, 1.0256726149304733, 1.032501104784729, 1.0389228417808107, 1.0447868635978064, 1.0499147873113295, 1.054099242819058, 1.0571046392596684, 1.0586719579502775, 1.058529661176362, 1.056412768554674, 1.052091184597729, 1.04540597439359, 1.0363084443973656, 1.0248926161862342, 1.0114093012507517, 0.9962522058427142, 0.9799142864501522, 0.9629233120494458, 0.945773770359642, 0.9288731578068742, 0.9125139755625005, 0.896872590382596, 0.8820278631592866, 0.8679891070414304, 0.8547241867934344, 0.8421821631665443, 0.8303085621873123, 0.8190538702502856, 0.8083770125635311, 0.7982457237901969, 0.7886353505200574, 0.779527109927821, 0.7709063745414197, 0.7627612329280605, 0.7550813870208738, 0.7478573548278435, 0.7410799151016881, 0.7347397292326654, 0.7288270867406779, 0.7233317344525034, 0.7182427615037476, 0.7135485215011445, 0.7092365796860407, 0.7052936773613808, 0.701705708804357, 0.6984577078756908, 0.6955338428960444, 0.6929174193115708, 0.6905908903505167, 0.6885358763620887, 0.6867331938737489, 0.6851628956285031, 0.6838043229812323, 0.6826361720464906, 0.6816365748986879, 0.68078319692661, 0.680053351135226, 0.6794241297681984, 0.6788725530976306, 0.6783757346019973, 0.677911061044379, 0.6774563851944952, 0.6769902281415361, 0.676491987360644, 0.6759421459713333, 0.6753224780131714, 0.6746162441160403, 0.6738083717093467, 0.6728856139387542, 0.6718366817687895, 0.6706523443554937, 0.6693254936638782, 0.6678511704460611, 0.6662265500311984, 0.6644508878328249, 0.6625254259656868, 0.6604532637905401, 0.6582391964839849, 0.6558895267854967, 0.6534118558494111, 0.650814859593221, 0.6481080570785044, 0.6453015773041141, 0.642405930372062, 0.6394317883532904, 0.6363897804066253, 0.6332903058145408, 0.6301433677658052, 0.626958429649418, 0.6237442953807583, 0.6205090128496211, 0.6172598040723539, 0.6140030098201646, 0.6107440819118554, 0.6074875188988073, 0.6042370512774641, 0.6009951529812846, 0.5977646356033293, 0.5945440664826078, 0.5913417247262854, 0.5881341114450793, 0.5849904560829196, 0.58170041147185, 0.5788887520999565, 0.5746792451752257, 0.5746792451752265], "p": [0.8502752414634547, 0.8517261430080566, 0.8508540560467249, 0.8495568057181699, 0.8481781733016658, 0.8467791659591598, 0.8453691582827665, 0.8439478831688295, 0.8425131689572605, 0.8410623921799221, 0.8395927592301173, 0.8381013667663588, 0.8365852202517929, 0.8350412451408129, 0.8334662975285625, 0.8318571756952732, 0.8302106329087017, 0.8285233916261937, 0.8267921591841624, 0.8250136450419988, 0.8231845796323205, 0.821301734854118, 0.8193619462283803, 0.8173621367163714, 0.8152993421784331, 0.8131707384253246, 0.8109736697840914, 0.8087056790656576, 0.8063645387812101, 0.8039482834085031, 0.8014552424571918, 0.7988840740240805, 0.7962337984650021, 0.7935038317404357, 0.7906940179179391, 0.7878046602374171, 0.7848365500671528, 0.7817909930018683, 0.7786698312819507, 0.7754754616489152, 0.7722108477003606, 0.7688795257725553, 0.7654856033652178, 0.7620337491359817, 0.7585291735363416, 0.7549775992411445, 0.7513852206438729, 0.7477586518531468, 0.7441048628338272, 0.7404311035890337, 0.7367448165755326, 0.7330535378802701, 0.7293647880537885, 0.7256859538875272, 0.7220241628245906, 0.7183861520926813, 0.7147781350263857, 0.7112056673849261, 0.7076735167507556, 0.7041855382939489, 0.7007445602886302, 0.6973522827549044, 0.6940091924619046, 0.6907144972597457, 0.6874660823131978, 0.6842604902991973, 0.6810929270241829, 0.6779572932444415, 0.6748462427688844, 0.6717512662294922, 0.6686627992623748, 0.6655703532928924, 0.6624626666976247, 0.6593278738526152, 0.6561536894899413, 0.6529276058814172, 0.6496371006470392, 0.6462698534361442, 0.6428139703349307, 0.6392582155969254, 0.6355922511571025, 0.6318068853660525, 0.627894333468418, 0.6238484935637172, 0.6196652431573461, 0.6153427629809867, 0.6108818965954147, 0.6062865564544206, 0.6015641896721576, 0.5967263197357626, 0.5917891838058731, 0.5867744888635313, 0.5817103133207513, 0.576632182833788, 0.5715843481042057, 0.5666212851985087, 0.5618094200216962, 0.5572290397091486, 0.5529762827808774, 0.5491649812740385, 0.545927945220495, 0.5434170236993119, 0.5418009636631601, 0.5412597903642236, 0.541974318424195, 0.5441097513738788, 0.5477934775480536, 0.5530893081919079, 0.5599732030635193, 0.5683178429972556, 0.5778934710508304, 0.5883888943575715, 0.5994499555586573, 0.6107260505344754, 0.6219121238353753, 0.6327758731427129, 0.6431661626336312, 0.6530052852837054, 0.6622716625482047, 0.6709799900105228, 0.6791638455912448, 0.686863092630587, 0.6941162621967819, 0.7009569175570945, 0.7074126579196125, 0.7135055712776541, 0.7192532902004819, 0.724670147862548, 0.7297681914339063, 0.7345579729211521, 0.7390491227424467, 0.7432507456844816, 0.747171685376189, 0.7508206975259529, 0.7542065626724193, 0.7573381601879271, 0.7602245181473393, 0.7628748485381616, 0.765298573766733, 0.7675053480566333, 0.7695050757592549, 0.7713079275290682, 0.772924354576518, 0.7743651006861891, 0.7756412113085368, 0.7767640387603729, 0.7777452423807987, 0.7785967823748945, 0.7793309060337609, 0.7799601250471841, 0.7804971827271403, 0.7809550101400721, 0.7813466704058049, 0.7816852907613738, 0.7819839824053649, 0.7822557486243211, 0.7825133822431207, 0.7827693540154707, 0.7830356941517895, 0.7833238697371431, 0.7836446612846393, 0.7840080420610588, 0.7844230640738978, 0.7848977546897605, 0.7854390277390321, 0.7860526126391452, 0.7867430045415466, 0.7875134377950719, 0.788365884156394, 0.7893010762159643, 0.7903185555049698, 0.7914167437695249, 0.7925930350054752, 0.7938439050962338, 0.7951650353298687, 0.7965514457166107, 0.797997633892851, 0.7994977154730806, 0.8010455619744156, 0.8026349328497994, 0.8042595986956896, 0.8059134532667992, 0.8075906126026949, 0.8092854999796304, 0.8109929165131841, 0.8127080960428105, 0.8144267483828609, 0.8161450802263088, 0.8178598286057747, 0.8195682059224538, 0.8212680637451724, 0.8229573588422777, 0.8246356748759097, 0.8262995481450017, 0.8279563451069988, 0.8295824927152038, 0.8312485360582593, 0.8327440167067558, 0.834701858866495, 0.835227371522574, 0.8399999999999999], "mach": [0.48699088040463073, 0.4868742626253564, 0.48888704061943244, 0.4912867625129945, 0.4937598005639157, 0.4962521026562195, 0.4987571190616845, 0.5012772238825131, 0.5038165876492581, 0.5063798302780332, 0.5089717528011294, 0.5115972727690747, 0.5142613976664874, 0.5169692043859828, 0.5197258184260868, 0.5225363914835472, 0.5254060771200132, 0.5283400044071164, 0.5313432495217453, 0.5344208053000052, 0.5375775487891067, 0.5408182068665861, 0.5441473200269564, 0.5475692044677221, 0.5510879126401051, 0.5547071924653336, 0.5584304454555378, 0.5622606840197726, 0.5662004882809738, 0.5702519627793023, 0.5744166934915984, 0.5786957056558039, 0.5830894229530108, 0.5875976286678886, 0.59221942951977, 0.5969532229303923, 0.6017966685683867, 0.6067466650827984, 0.611799333005222, 0.6169500048590559, 0.622193223560707, 0.6275227502265304, 0.6329315825055895, 0.6384119845361212, 0.6439555295668562, 0.6495531561868856, 0.6551952389636116, 0.6608716740920797, 0.6665719804062439, 0.6722854157906958, 0.6780011086593761, 0.6837082037380365, 0.6893960209053596, 0.6950542253235814, 0.7006730065375969, 0.706243263661197, 0.7117567932245124, 0.7172064757561756, 0.7225864567488303, 0.727892317340316, 0.7331212298672455, 0.7382720934412371, 0.7433456448822507, 0.7483445407299775, 0.7532734066419229, 0.7581388512598285, 0.7629494425532755, 0.7677156456846124, 0.7724497225246513, 0.7771655940170966, 0.7818786675715105, 0.7866056324921005, 0.7913642270630954, 0.7961729812637854, 0.8010509391461217, 0.8060173646604981, 0.8110914341620481, 0.8162919179838825, 0.8216368523459366, 0.8271432015001436, 0.8328265084104546, 0.8387005304329992, 0.8447768543820134, 0.8510644830019711, 0.8575693821501642, 0.8642939748345496, 0.8712365645355115, 0.878390665845096, 0.8857442152811712, 0.8932786291484752, 0.9009676686681385, 0.9087760657731944, 0.9166578571037591, 0.9245543710934789, 0.9323918177677615, 0.9400784501295575, 0.9475013114437841, 0.9545226721429175, 0.9609764183859411, 0.9666649118499321, 0.9713572243389778, 0.9747901631873603, 0.9766740771085999, 0.9767058643211233, 0.9745914916933204, 0.9700790842242649, 0.9630007105805439, 0.9533164237813219, 0.9411492789001962, 0.9267977944939554, 0.910715727224766, 0.8934587481933027, 0.875609948918298, 0.8577044633274685, 0.8401729929954104, 0.8233152925492025, 0.807303104242921, 0.7922035093690283, 0.7780108977951641, 0.7646778092611023, 0.752139092033612, 0.7403277812922556, 0.7291836603188866, 0.7186565464454631, 0.7087063903976084, 0.6993018214813803, 0.6904181985651949, 0.6820357412993489, 0.6741379825991252, 0.6667105910325621, 0.6597405210306326, 0.6532154193476177, 0.647123217483637, 0.6414518529098756, 0.6361890770299925, 0.6313223207456988, 0.6268385982226741, 0.6227244362677388, 0.6189658213244185, 0.6155481591497634, 0.6124562442752582, 0.6096742377409332, 0.6071856525577483, 0.6049733470426958, 0.6030195266693174, 0.6013057554323924, 0.5998129779657405, 0.5985215537886365, 0.5974113050930194, 0.5964615794190741, 0.5956513283971449, 0.5949592034551615, 0.5943636690004688, 0.593843133084231, 0.5933760949520224, 0.5929413081893208, 0.5925179574072961, 0.592085845613471, 0.5916255886134923, 0.5911188120422608, 0.590548345978511, 0.589898411612239, 0.5891547941621137, 0.5883049962253503, 0.5873383660169305, 0.5862461955314352, 0.5850217845294988, 0.58366046737828, 0.5821596011043246, 0.5805185144712842, 0.5787384193843627, 0.576822287353387, 0.5747746950266067, 0.5726016438600455, 0.5703103597552749, 0.5679090789492911, 0.56540682656799, 0.5628131940784178, 0.560138121435584, 0.5573916890690191, 0.5545839240651493, 0.5517246240091009, 0.5488232011012009, 0.5458885481475098, 0.5429289276664769, 0.5399518833253836, 0.5369641762947636, 0.5339717367470692, 0.5309796559491228, 0.5279921375333494, 0.5250126455597491, 0.5220435307594262, 0.519087278640993, 0.5161429471852962, 0.5132170197555139, 0.5102909546429998, 0.5074175387987311, 0.5044271793865449, 0.5017802720497202, 0.49788212953806693, 0.49646570615956737]}, "opt": {"rho": [0.8906055154374325, 0.8916980197101576, 0.891050919271318, 0.8900840207206829, 0.8890544977254483, 0.8880080087529951, 0.8869515782124956, 0.8858850135980041, 0.884806696880466, 0.8837146724069346, 0.882606857903132, 0.8814810896944834, 0.8803351365129664, 0.879166707739908, 0.8779734611829796, 0.8767530114510623, 0.8755029391910096, 0.8742208012862485, 0.8729041420795367, 0.8715505056697108, 0.8701574493243671, 0.8687225580426554, 0.8672434602936159, 0.8657178449450796, 0.864143479385675, 0.8625182288272792, 0.860840076756809, 0.8591071464839481, 0.8573177237046717, 0.8554702799687461, 0.8535634969023544, 0.8515962909943431, 0.8495678387062869, 0.8474776016127883, 0.8453253512197453, 0.8431111930455691, 0.8408355894848762, 0.8384993809077278, 0.836103804382348, 0.8336505093481263, 0.8311415695118317, 0.8285794901970374, 0.8259672103487737, 0.8233080983867372, 0.8206059411153648, 0.8178649249421148, 0.8150896087303537, 0.8122848877237926, 0.8094559481279688, 0.8066082121220953, 0.8037472733014439, 0.8008788228139988, 0.7980085667510459, 0.7951421356726134, 0.7922849874858072, 0.7894423052349, 0.7866188916920023, 0.7838190629398133, 0.781046543395527, 0.7783043649194368, 0.7755947727660568, 0.7729191411549502, 0.77027790115219, 0.7676704833561281, 0.7650952775743811, 0.7625496112716516, 0.7600297480771844, 0.7575309070907056, 0.7550473031472404, 0.7525722076291643, 0.7500980288847248, 0.7476164108613901, 0.7451183482209855, 0.7425943159962706, 0.7400344117918178, 0.737428508633143, 0.7347664168257801, 0.7320380535921585, 0.7292336197957499, 0.7263437837246464, 0.7233598726780568, 0.7202740739722826, 0.7170796479593825, 0.7137711567451436, 0.7103447135295029, 0.70679825891185, 0.7031318721569192, 0.6993481273611538, 0.6954525067449174, 0.6914538859430939, 0.6873651091227527, 0.6832036748205643, 0.678992556087425, 0.6747611798912746, 0.6705465889871703, 0.6663948015463496, 0.6623623647247118, 0.658518060334609, 0.6549446529307086, 0.6517404592590853, 0.649020349859409, 0.6469155642828635, 0.6455714528446199, 0.6451420260705885, 0.6457801586544922, 0.6476227090432389, 0.6507709487384283, 0.6552686327365025, 0.6610823808215927, 0.6680906989612994, 0.6760874978022505, 0.684802495129227, 0.6939352341790507, 0.7031942120031689, 0.7123307025725373, 0.7211593825743924, 0.7295632683009321, 0.7374857638780576, 0.7449155041904876, 0.7518697043687295, 0.758379933587409, 0.7644820128492824, 0.7702100339273897, 0.77559360105748, 0.7806571689724713, 0.7854205069802133, 0.7898996123723037, 0.7941076784220563, 0.7980559310708356, 0.8017542771375488, 0.8052117728532209, 0.8084369471763323, 0.8114380182753157, 0.8142230361022649, 0.8167999759845093, 0.8191768007628606, 0.8213615032283514, 0.8233621364780757, 0.825186836995278, 0.8268438433813721, 0.8283415124174143, 0.8296883332880495, 0.8308929402162792, 0.8319641233413649, 0.8329108373699574, 0.833742207310385, 0.8344675304446961, 0.8350962735943044, 0.8356380646904262, 0.8361026776708387, 0.836500009792564, 0.8368400505791811, 0.8371328418141288, 0.8373884282483521, 0.8376167990097263, 0.8378278200766929, 0.838031158598579, 0.8382362002938943, 0.8384519616141056, 0.8386869987977209, 0.8389493163282647, 0.8392462776185302, 0.8395845209420001, 0.839969883694034, 0.840407337971007, 0.8409009401956274, 0.8414537970939888, 0.8420680497606503, 0.8427448768613793, 0.8434845172594345, 0.8442863115587496, 0.8451487612877738, 0.8460696037513376, 0.8470458999985305, 0.8480741329256032, 0.8491503122741156, 0.8502700832015582, 0.8514288351853833, 0.8526218082522822, 0.8538441938700709, 0.8550912282746308, 0.8563582764651583, 0.8576409056380775, 0.8589349471618313, 0.8602365470555338, 0.8615422040393204, 0.8628487983659746, 0.8641536034295831, 0.8654543066957182, 0.8667489636109019, 0.868036116884541, 0.8693143879177911, 0.8705836184537183, 0.8718413198833462, 0.8730930451010986, 0.8743204107056927, 0.8755729118538054, 0.8766732865391522, 0.8780037271273942, 0.8776771785507081, 0.8776771785507237], "u": [0.5630175403746183, 0.5630175403746647, 0.565260736962244, 0.5679103599890363, 0.5706359155001286, 0.5733806324438209, 0.5761378004254398, 0.578910100568912, 0.5817020953189009, 0.5845188086062396, 0.587365441813315, 0.5902473039520562, 0.5931697817135082, 0.596138315784505, 0.5991583767821795, 0.60223543942201, 0.6053749546002112, 0.6085823193112841, 0.6118628443976833, 0.6152217201721916, 0.6186639799912064, 0.6221944618941354, 0.625817768461697, 0.6295382250846352, 0.6333598368744964, 0.6372862444901345, 0.641320679197926, 0.6454659175306768, 0.6497242359602333, 0.6540973660520923, 0.6585864506268447, 0.663192001512875, 0.6679138595368626, 0.6727511574624115, 0.6777022866513097, 0.6827648682847637, 0.6879357300412943, 0.6932108891811428, 0.6985855430308444, 0.7040540678924578, 0.709610027415738, 0.7152461914638396, 0.7209545664692869, 0.7267264382120775, 0.7325524278511468, 0.7384225618994169, 0.7443263566473555, 0.750252917307117, 0.7561910518670458, 0.7621293993142166, 0.7680565715025333, 0.773961307520089, 0.7798326389492989, 0.7856600639276535, 0.7914337274203087, 0.7971446046265138, 0.802784683982136, 0.8083471458152853, 0.8138265323884595, 0.8192189048463819, 0.8245219825100704, 0.8297352600371002, 0.8348600982215979, 0.8398997846422864, 0.8448595609787548, 0.8497466145881334, 0.8545700328363413, 0.8593407196673306, 0.864071274917307, 0.8687758378788519, 0.8734698975300405, 0.8781700726063499, 0.8828938652563414, 0.8876593923451087, 0.8924850985261509, 0.8973894549814531, 0.9023906472342945, 0.9075062546837658, 0.9127529235151012, 0.9181460334274104, 0.923699357206949, 0.9294247105649646, 0.9353315878430203, 0.9414267771329444, 0.9477139460067951, 0.9541931863242723, 0.9608605033808472, 0.9677072308712874, 0.9747193486774449, 0.9818766753147967, 0.9891519011028131, 0.9965094221648727, 1.0039039301597121, 1.011278710092499, 1.0185636021312365, 1.0256725990757694, 1.0325010887984012, 1.0389228256087495, 1.0447868472134672, 1.0499147707270096, 1.0540992260993647, 1.0571046225366265, 1.058671941438541, 1.0585296451855206, 1.0564127534939185, 1.0520911709667977, 1.0454059627541425, 1.0363084353222278, 1.0248926101908338, 1.0114092987198928, 0.996252206972208, 0.9799142912218004, 0.9629233202478729, 0.9457737816247228, 0.928873171703786, 0.912513991648497, 0.8968726082553591, 0.8820278824815002, 0.8679891275446444, 0.8547242082685569, 0.8421821854485816, 0.8303085851399418, 0.8190538937532474, 0.8083770365037692, 0.7982457480564186, 0.7886353749998776, 0.77952713450661, 0.7709063991021419, 0.7627612573516206, 0.7550814111866758, 0.7478573786144146, 0.7410799383872902, 0.7347397518958898, 0.728827108661008, 0.7233317555108686, 0.7182427815830713, 0.7135485404869045, 0.7092365974668494, 0.7052936938295913, 0.7017057238567078, 0.6984577214139894, 0.6955338548278912, 0.692917429551132, 0.6905908988193359, 0.6885358829899362, 0.6867331985995037, 0.6851628984010547, 0.6838043237603898, 0.6826361708038813, 0.6816365716186258, 0.6807831916069084, 0.6800533437879296, 0.6794241204202057, 0.6788725417911725, 0.678375721394945, 0.6779110460103491, 0.6774563684227217, 0.6769902097364882, 0.6764919674413689, 0.675942124670511, 0.6753224554758838, 0.6746162204982574, 0.6738083471761518, 0.6728855886623317, 0.6718366559262245, 0.6706523181264289, 0.6693254672280835, 0.6678511439809849, 0.6662265237095615, 0.6644508618203299, 0.6625254004188936, 0.660453238854976, 0.6582391722925223, 0.6558895034570428, 0.6534118334879293, 0.6508148382870879, 0.6481080369002107, 0.6453015583102881, 0.6424059126037973, 0.6394317718367436, 0.6363897651538526, 0.6332902918245306, 0.6301433550256706, 0.6269584181357051, 0.6237442850608363, 0.6205090036831162, 0.6172597960125927, 0.6140030028156082, 0.6107440759074836, 0.6074875138374539, 0.6042370471010472, 0.6009951496320216, 0.5977646330246167, 0.5945440646204726, 0.5913417235286823, 0.5881341108671325, 0.5849904560739304, 0.5817004120162202, 0.5788887530966417, 0.5746792467988158, 0.5746792467987831], "p": [0.8502752397564431, 0.851726141002041, 0.8508540542192392, 0.8495568041526231, 0.8481781720147057, 0.8467791649536276, 0.8453691575561445, 0.8439478827146173, 0.8425131687652508, 0.8410623922363388, 0.8395927595177753, 0.8381013672648661, 0.8365852209378023, 0.8350412459883161, 0.8334662985092283, 0.8318571767788175, 0.8302106340632917, 0.8285233928188787, 0.8267921603813249, 0.8250136462098246, 0.8231845807372766, 0.8213017358634427, 0.8193619471105708, 0.8173621374416696, 0.8152993427193034, 0.8131707387569236, 0.8109736698847172, 0.808705678917181, 0.8063645383694794, 0.8039482827237219, 0.8014552414942616, 0.798884072782906, 0.796233796950754, 0.7935038299637653, 0.7906940158951391, 0.7878046579905269, 0.7848365476239975, 0.781790990396032, 0.7786698285526719, 0.7754754588409037, 0.7722108448635339, 0.7688795229616832, 0.7654856006394776, 0.76203374655842, 0.7585291711732445, 0.7549775971613162, 0.7513852189178246, 0.747758650552206, 0.7441048620291735, 0.7404311033506716, 0.7367448169712181, 0.7330535389744086, 0.7293647899063197, 0.7256859565528236, 0.7220241663503931, 0.7183861565190969, 0.7147781403849748, 0.711205673697907, 0.7076735240303502, 0.7041855465418956, 0.7007445694958826, 0.6973522929015334, 0.6940092035172164, 0.690714509182617, 0.6874660950526316, 0.6842605037950868, 0.6810929412082741, 0.6779573080414661, 0.674846258097841, 0.6717512820050401, 0.6686628153963082, 0.6655703696956561, 0.6624626832798343, 0.659327890526547, 0.65615370617096, 0.6529276224893086, 0.6496371171072279, 0.6462698696807758, 0.6428139863038056, 0.6392582312382767, 0.6355922664282109, 0.6318069002337047, 0.6278943479092075, 0.6238485075641903, 0.6196652567140063, 0.6153427761001525, 0.6108819092929407, 0.6062865687552764, 0.6015642016098639, 0.5967263313516669, 0.5917891951482439, 0.5867744999864386, 0.5817103242826795, 0.5766321936959091, 0.5715843589282118, 0.5666212960438708, 0.5618094309421764, 0.5572290507483609, 0.552976293966677, 0.5491649926115414, 0.5459279566836591, 0.5434170352212875, 0.5418009751261429, 0.541259801590374, 0.5419743291702612, 0.5441097613332004, 0.547793486363995, 0.5530893154855557, 0.5599732084749638, 0.5683178462343283, 0.5778934719338477, 0.5883888928467829, 0.5994499517550815, 0.6107260446537303, 0.6219121161635601, 0.6327758639884201, 0.6431661522887332, 0.6530052739996318, 0.6622716505278411, 0.6709799774115526, 0.6791638325354814, 0.6868630792147563, 0.6941162485019869, 0.7009569036558316, 0.7074126438803072, 0.7135055571672181, 0.7192532760855141, 0.7246701338097262, 0.7297681775099598, 0.7345579591926543, 0.7390491092755624, 0.7432507325447261, 0.7471716726282174, 0.750820685233378, 0.7542065508976525, 0.7573381489920259, 0.7602245075898525, 0.7628748386769605, 0.7652985646578234, 0.7675053397539358, 0.7695050683143491, 0.7713079209909001, 0.7729243489910594, 0.7743650960960551, 0.7756412077525581, 0.7767640362731254, 0.7777452409920964, 0.7785967821092514, 0.7793309069098346, 0.7799601270772072, 0.7804971859163644, 0.7809550144862335, 0.7813466758986363, 0.7816852973821807, 0.7819839901266935, 0.7822557574097333, 0.7825133920471056, 0.7827693647835076, 0.7830357058205815, 0.7833238822350286, 0.7836446745321961, 0.7840080559718906, 0.784423078555604, 0.7848977696450677, 0.785439043067068, 0.7860526282368209, 0.7867430203050153, 0.7875134536212192, 0.7883658999443206, 0.7893010918684138, 0.7903185709296617, 0.7914167588803582, 0.7925930497235646, 0.7938439193507589, 0.7951650490587174, 0.7965514588668112, 0.7979976464207899, 0.7994977273445155, 0.8010455731643005, 0.8026349433419355, 0.804259608482232, 0.8059134623476405, 0.8075906209847521, 0.8092855076760653, 0.810992923542576, 0.8127081024283082, 0.8144267541513334, 0.8161450854075093, 0.8178598332315357, 0.8195682100259314, 0.8212680673601164, 0.8229573620024353, 0.8246356776142736, 0.8262995504937876, 0.827956347095702, 0.8295824943747054, 0.8312485374070746, 0.832744017791095, 0.8347018596393578, 0.8352273722053999, 0.84], "mach": [0.4869908834889115, 0.4868742657326985, 0.48888704331475513, 0.49128676472106625, 0.4937598022728137, 0.49625210386959345, 0.4987571197910759, 0.5012772241459977, 0.5038165874710391, 0.5063798296881156, 0.5089717518349364, 0.5115972714669911, 0.5142613960733248, 0.5169692025503817, 0.519725816399857, 0.522536389320959, 0.5254060748770522, 0.5283400021407008, 0.531343247288929, 0.5344208031571636, 0.5375775467911248, 0.5408182050660522, 0.5441473184733697, 0.5475692032067269, 0.5510879117127563, 0.5547071919073997, 0.5584304452968508, 0.5622606842836296, 0.5662004889835992, 0.57025196392937, 0.574416695089827, 0.5786957076946251, 0.5830894254163181, 0.5875976315308704, 0.592219432748834, 0.5969532264831825, 0.6017966723939011, 0.60674666912161, 0.6117993371898083, 0.6169500091142419, 0.6221932278042198, 0.6275227543696742, 0.6329315864540399, 0.6384119881908356, 0.643955532825104, 0.6495531589433864, 0.6551952411117855, 0.6608716755253892, 0.6665719810196221, 0.6722854154820428, 0.6780011073311034, 0.6837082012986341, 0.6893960172709628, 0.6950542204195046, 0.7006730002997991, 0.7062432560376466, 0.7117567841764092, 0.7172064652589976, 0.7225864447931666, 0.7278923039324492, 0.7331212150294601, 0.7382720772118274, 0.7433456273152108, 0.7483445218943718, 0.7532733866209352, 0.7581388301495092, 0.7629494204610028, 0.7677156227273101, 0.7724496988268028, 0.777165569708603, 0.7818786427854499, 0.786605607362444, 0.7913642017224372, 0.7961729558411383, 0.801050913764828, 0.8060173394363004, 0.8110914092013517, 0.8162918933822316, 0.821636828186727, 0.8271431778535764, 0.8328264853327351, 0.8387005079657733, 0.8447768325520324, 0.8510644618209829, 0.8575693616150024, 0.8642939549274314, 0.8712365452245241, 0.8783906470848821, 0.8857441970138237, 0.8932786113046686, 0.900967651168543, 0.9087760485302536, 0.9166578400239238, 0.9245543540800676, 0.932391800724647, 0.9400784329659554, 0.9475012940804945, 0.9545226545204205, 0.9609764004747514, 0.9666648936635297, 0.9713572059492843, 0.9747901447420654, 0.9766740588484547, 0.9767058465935853, 0.974591474956924, 0.9700790690366552, 0.9630006975636516, 0.9533164135614162, 0.9411492720289295, 0.9267977913666655, 0.910715728018824, 0.8934587528466092, 0.8756099571552559, 0.8577044747227843, 0.8401730070540259, 0.8233153087791597, 0.8073031222057403, 0.7922035287033544, 0.7780109182182494, 0.7646778305566674, 0.7521391140343642, 0.740327803862862, 0.729183683342338, 0.7186565698136066, 0.708706414005363, 0.6993018452236801, 0.6904182223356996, 0.6820357649901698, 0.6741380061010583, 0.6667106142355332, 0.6597405438241997, 0.6532154416214592, 0.6471232391280225, 0.6414518738161058, 0.6361890970908318, 0.6313223398558068, 0.6268386162790514, 0.6227244531701993, 0.6189658369760901, 0.6155481734576329, 0.6124562571507599, 0.6096742491005834, 0.6071856623238343, 0.6049733551440107, 0.6030195330419386, 0.6013057600205024, 0.5998129807224757, 0.5985215546769521, 0.5974113040865561, 0.5964615765030071, 0.5956513235689876, 0.5949591967255042, 0.5943636603936202, 0.5938431226387303, 0.5933760827209943, 0.5929412942406412, 0.5925179418235375, 0.592085828491603, 0.5916255700643184, 0.5911187921895749, 0.5905483249579726, 0.5898983895699705, 0.5891547712530378, 0.5883049726112917, 0.5873383418645253, 0.5862461710098966, 0.5850217598082911, 0.5836604426247681, 0.5821595764814631, 0.5805184901354127, 0.5787383954831633, 0.5768222640240666, 0.574774672394341, 0.5726016220367257, 0.5703103388385777, 0.5679090590220734, 0.5654068076980181, 0.562813176318407, 0.5601381048235318, 0.5573916736287947, 0.5545839098073123, 0.5517246109319018, 0.5488231891917328, 0.5458885373829622, 0.5429289180154654, 0.5399518747493124, 0.5369641687491937, 0.5339717301830702, 0.5309796503145734, 0.5279921327741854, 0.5250126416211125, 0.522043527586784, 0.5190872761809757, 0.5161429453869623, 0.5132170185699213, 0.5102909540274132, 0.5074175387066954, 0.5044271798005604, 0.5017802728902464, 0.4978821309604405, 0.49646570778080856]}}, "adjoint_base": {"psi_mass": [0.08480851143460896, 0.00048465340454933027, 0.00019900443417351956, 0.00028021761938275307, 0.00025392053922724037, 0.0002670806388869106, 0.0002677413484127292, 0.00027283439405789434, 0.0002765642577205667, 0.00028085907904126046, 0.0002850687315026072, 0.00028941300224274763, 0.0002938199881285515, 0.0002983159275543309, 0.00030289407251297355, 0.00030755873181032695, 0.00031231045773802885, 0.0003171510170856639, 0.00032208171310683985, 0.00032710394231412997, 0.00033221900014451626, 0.0003374281391772737, 0.00034273254263575317, 0.0003481333266399339, 0.00035363153318669133, 0.00035922812676922355, 0.00036492399044068006, 0.00037071992289203616, 0.0003766166361913206, 0.00038261475449240527, 0.00038871481381341495, 0.00039491726306771415, 0.00040122246651379755, 0.0004076307078048111, 0.00041414219581921105, 0.00042075707245539955, 0.0004274754225692863, 0.0004342972862256294, 0.0004412226734203005, 0.0004482515814107518, 0.000455384014765172, 0.0004626200082064986, 0.00046995965228508813, 0.00047740312186317916, 0.00048495070733522197, 0.0004926028484409759, 0.0005003601704535807, 0.0005082235224436436, 0.0005161940172342246, 0.0005242730725724689, 0.0005324624529539991, 0.0005407643114490749, 0.0005491812307984647, 0.0005577162629757621, 0.0005663729663557604, 0.0005751554395897809, 0.0005840683512728417, 0.0005931169644983415, 0.0006023071554372715, 0.0006116454251538933, 0.0006211389039807112, 0.0006307953479238813, 0.0006406231267562969, 0.0006506312036788401, 0.000660829106688518, 0.0006712268920816675, 0.0006818351008349502, 0.0006926647089369478, 0.0007037270730745869, 0.0007150338733906181, 0.0007265970552917718, 0.0007384287724629323, 0.0007505413332806191, 0.0007629471526596131, 0.0007756587109435022, 0.0007886885206978702, 0.0008020491011293137, 0.0008157529583053757, 0.0008298125674019042, 0.000844240350925223, 0.0008590486443871033, 0.0008742496384670979, 0.0008898552845658322, 0.0009058771491701383, 0.0009223262019654412, 0.0009392125234533413, 0.0009565449201746199, 0.0009743304395506098, 0.0009925737816758305, 0.0010112766117145822, 0.0010304367832249623, 0.0010500474889100627, 0.0010700963600252912, 0.0010905645380256234, 0.0011114257412807753, 0.0011326453454637635, 0.0011541794887528574, 0.0011759742032864718, 0.0011979645643724413, 0.0012200738419670754, 0.0012422126394604494, 0.0012642780188002914, 0.001286152645515236, 0.0013077040492242436, 0.0013287841888048391, 0.001349229632435209, 0.0013688627911992034, 0.0013874947370704686, 0.0014049301231775185, 0.0014209745287178724, 0.0014354441267809641, 0.0014481769614736635, 0.0014590444823665463, 0.0014679615669507332, 0.0014748932863127937, 0.0014798571961578712, 0.0014829208090061604, 0.0014841948249817868, 0.0014838233790740788, 0.0014819728502130547, 0.0014788206883511574, 0.0014745453790908842, 0.001469318238730927, 0.0014632973388091612, 0.0014566235614831581, 0.0014494185936047843, 0.0014417845527664912, 0.0014338048726165863, 0.0014255460459705166, 0.0014170598421548418, 0.001408385685477637, 0.0013995529829625118, 0.0013905832811119117, 0.0013814921876306092, 0.0013722910199803103, 0.0013629881590408839, 0.0013535901061051598, 0.0013441022640123808, 0.0013345294814626424, 0.001324876408815069, 0.001315147713947433, 0.0013053482008652181, 0.0012954828650131851, 0.0012855569101926877, 0.00127557574407302, 0.0012655449630786838, 0.0012554703329589489, 0.0012453577683475413, 0.0012352133127535277, 0.001225043119356125, 0.0012148534324315442, 0.0012046505690151293, 0.0011944409003577787, 0.001184230832783972, 0.001174026787648375, 0.0011638351801918447, 0.0011536623972028264, 0.0011435147734913153, 0.0011333985672780532, 0.0011233199346904847, 0.0011132849036382412, 0.001103299347412806, 0.0010933689584163085, 0.0010834992224705196, 0.0010736953941864582, 0.0010639624738853798, 0.001054305186551995, 0.0010447279632700046, 0.0010352349255393822, 0.0010258298728061967, 0.001016516273452424, 0.0010072972593992535, 0.0009981756243776728, 0.000989153825819722, 0.0009802339902277423, 0.0009714179217917014, 0.0009627071139500174, 0.0009541027635299108, 0.000945605787060746, 0.0009372168388285899, 0.0009289363302316136, 0.000920764450002848, 0.0009127011848869024, 0.0009047463403908102, 0.0008968995612743188, 0.0008891603515314348, 0.0008815280937792488, 0.0008740020686353144, 0.000866581476756801, 0.0008592654760866291, 0.0008520532841346265, 0.0008449445681161733, 0.0008379410676559991, 0.0008310537527379438, 0.0008243348757602907, 0.0008180259662525867, 0.0008132533455378251, 0.0008153829463183589, 0.000850541582646846, 0.0010490599855596625, 0.11183780694986134], "psi_mom": [-0.18154577735030222, -0.0011737596265808269, -0.0007843543755370623, -0.0009268190694002413, -0.0008893828307922243, -0.0009114470892288706, -0.0009136712169037361, -0.0009225984720671963, -0.0009294025325892775, -0.00093703152815936, -0.0009445055074239849, -0.0009521532220781426, -0.0009598669761333223, -0.00096768445799864, -0.000975594797515264, -0.0009836032122305708, -0.0009917094487561632, -0.0009999149606069277, -0.0010082205064444905, -0.0010166269420072982, -0.0010251349476958372, -0.0010337451114263868, -0.0010424578936317716, -0.0010512736322846636, -0.0010601925354754725, -0.0010692146792154814, -0.0010783400047680264, -0.0010875683176156013, -0.0010968992875826414, -0.001106332450509419, -0.0011158672115916353, -0.0011255028506025908, -0.0011352385291862252, -0.0011450733004202704, -0.001155006120841488, -0.0011650358651177472, -0.0011751613435372439, -0.0011853813224649362, -0.0011956945478886509, -0.0012060997721418437, -0.0012165957838460352, -0.001227181441063065, -0.0012378557075852473, -0.0012486176922204576, -0.0012594666908494858, -0.001270402230945557, -0.00128142411815205, -0.0012925324844159697, -0.0013037278370740435, -0.0013150111081883754, -0.0013263837033328108, -0.0013378475489436114, -0.0013494051372730464, -0.0013610595679267468, -0.0013728145849299493, -0.0013846746082588077, -0.0013966447587951763, -0.0014087308757205486, -0.0014209395254602911, -0.0014332780014251006, -0.001445754313973703, -0.0014583771702390918, -0.0014711559437184177, -0.0014841006338211992, -0.0014972218158972276, -0.001510530582617943, -0.0015240384779539827, -0.0015377574253641016, -0.0015516996521683128, -0.0015658776123952916, -0.0015803039106358067, -0.0015949912295545004, -0.0016099522636549457, -0.0016251996615915462, -0.0016407459787064404, -0.001656603640474431, -0.0016727849161158137, -0.0016893018997710045, -0.0017061664943583581, -0.0017233903906617555, -0.001740985031500746, -0.0017589615482876968, -0.0017773306552073239, -0.001796102485038564, -0.0018152863506469676, -0.0018348904177130703, -0.00185492127750243, -0.0018753834134038689, -0.001896278561295891, -0.0019176049710124717, -0.0019393565834853123, -0.0019615221445735916, -0.0019840842811158334, -0.0020070185663948626, -0.002030292600302438, -0.0020538651237926573, -0.002077685178150644, -0.002101691308457924, -0.0021258107997322077, -0.002149958927098072, -0.002174038202898928, -0.0021979376201197855, -0.0022215319299933307, -0.0022446810588892673, -0.002267229868663327, -0.0022890085895155743, -0.0023098343818539666, -0.002329514565775073, -0.002347852021338426, -0.0023646530323709358, -0.002379737382503364, -0.0023929498710749115, -0.0024041717788893927, -0.0024133304386290285, -0.0024204051658399243, -0.002425428418272274, -0.002428481986215085, -0.00242968895542623, -0.0024292028403055345, -0.002427195525981408, -0.002423845524932575, -0.002419327693017745, -0.0024138051225623233, -0.0024074235487351434, -0.0024003083110132563, -0.0023925636862490857, -0.0023842742119910406, -0.002375507428635761, -0.0023663173230540424, -0.0023567477355114, -0.002346835154959766, -0.0023366106392446132, -0.0023261009253069185, -0.0023153290012378107, -0.002304314445170954, -0.0022930737451650044, -0.0022816206897145162, -0.0022699668257757637, -0.002258121939287385, -0.0022460945100421545, -0.0022338921080844467, -0.002221521717272705, -0.0022089899858726324, -0.0021963034123426263, -0.0021834684778675954, -0.002170491737433165, -0.0021573798798276097, -0.0021441397649461045, -0.0021307784447416643, -0.002117303172399521, -0.0021037214028995846, -0.0020900407870703083, -0.002076269160479148, -0.002062414527990343, -0.0020484850444929966, -0.002034488992113495, -0.002020434754137997, -0.002006330785853711, -0.0019921855825498856, -0.00197800764498375, -0.0019638054426997713, -0.0019495873756814439, -0.0019353617349040734, -0.0019211366624366042, -0.0019069201118034076, -0.001892719809357365, -0.0018785432174292097, -0.0018643975000023232, -0.0018502894916161705, -0.001836225670126581, -0.0018222121338502535, -0.001808254583498989, -0.0017943583091724784, -0.0017805281825339827, -0.0017667686541482906, -0.0017530837558229582, -0.0017394771076682334, -0.0017259519294833586, -0.0017125110559905294, -0.0016991569553748125, -0.0016858917505489725, -0.0016727172425461162, -0.001659634935447514, -0.001646646062281222, -0.0016337516113729882, -0.0016209523527603922, -0.0016082488645219667, -0.0015956415600898658, -0.0015831307211336529, -0.0015707165588444312, -0.0015583993920479534, -0.0015461803495837759, -0.001534064308607109, -0.0015220729972650457, -0.0015103039145417118, -0.0014992045508609075, -0.0014908682613591288, -0.0014953273316221612, -0.0015617560720732444, -0.0019367602943775757, -0.21810114931277108], "psi_energy": [-0.05867456256294151, -7.134657171175182e-05, 0.0001132837895480182, 5.9227472921691304e-05, 8.001924177766284e-05, 7.482066514669839e-05, 7.81231423908958e-05, 7.857131662808309e-05, 7.99931765197529e-05, 8.111726699125491e-05, 8.237033857554474e-05, 8.361067979827931e-05, 8.488628892853114e-05, 8.6181729023247e-05, 8.750274197150651e-05, 8.884798040647784e-05, 9.021845273035689e-05, 9.1614365204092e-05, 9.303617525811882e-05, 9.448423747741948e-05, 9.595891990299605e-05, 9.746056319129482e-05, 9.898949235733114e-05, 0.00010054601103985868, 0.00010213040173995845, 0.00010374292423379476, 0.0001053838148095809, 0.00010705328549030137, 0.00010875152357396504, 0.00011047869143603542, 0.00011223492667186574, 0.00011402034261582198, 0.0001158350292903295, 0.00011767905483452464, 0.00011955246746436226, 0.00012145529801498822, 0.0001233875631146658, 0.0001253492690363566, 0.00012734041626829635, 0.000129361004838263, 0.0001314110404175759, 0.00013349054121999728, 0.00013559954569753905, 0.00013773812101965856, 0.00013990637230449152, 0.00014210445255071868, 0.00014433257319666196, 0.00014659101520957783, 0.00014888014058338074, 0.0001512004040978038, 0.00015355236516706458, 0.00015593669958238144, 0.00015835421093120665, 0.00016080584145792632, 0.00016329268211726146, 0.0001658159815638568, 0.00016837715382079894, 0.00017097778437710244, 0.0001736196344805688, 0.00017630464341854152, 0.00017903492861555626, 0.00018181278342392968, 0.00018464067254092147, 0.0001875212250538895, 0.0001904572251920029, 0.00019345160094830186, 0.000196507410827033, 0.00019962782906511324, 0.00020281612976846613, 0.00020607567048704287, 0.00020940987581713282, 0.0002128222216536557, 0.00021631622070304092, 0.0002198954097911141, 0.00022356333934111941, 0.00022732356513692625, 0.00023117964211270757, 0.0002351351194191799, 0.000239193535417899, 0.00024335841057734323, 0.00024763323553684885, 0.0002520214509374887, 0.0002565264150812938, 0.0002611513551704499, 0.0002658992978928595, 0.0002707729755381771, 0.0002757747046916355, 0.00028090623585150416, 0.00028616857397407113, 0.0002915617718215362, 0.000297084699862214, 0.00030273479809142577, 0.0003085078162318382, 0.00031439754908599716, 0.00032039557317917254, 0.00032649098920550345, 0.0003326701723196094, 0.0003389165293880179, 0.0003452102596198448, 0.00035152811358135064, 0.00035784314691140887, 0.0003641244709331496, 0.000370337014880502, 0.0003764413354847555, 0.0003823935398101757, 0.0003881454240639223, 0.00039364496673580584, 0.0003988373334676489, 0.00040366653152995314, 0.0004080777721460932, 0.0004120204523524861, 0.00041545147869649185, 0.0004183384824876084, 0.0004206623963862897, 0.00042241892705812247, 0.00042361866170913427, 0.00042428581968398735, 0.0004244559103229757, 0.00042417271282317907, 0.000423485029747225, 0.00042244360496730633, 0.00042109848297500435, 0.00041949696143495747, 0.0004176821793743547, 0.00041569230004527547, 0.00041356019117503093, 0.0004113134754997078, 0.00040897482279349506, 0.00040656238019793175, 0.0004040902789608361, 0.0004015691910334565, 0.0003990069210494781, 0.0003964090096778162, 0.00039377931068194634, 0.0003911205021288452, 0.0003884345045209339, 0.00038572279721832815, 0.0003829866405325911, 0.00038022722012437594, 0.0003774457330942684, 0.0003746434336624551, 0.00037182165287608776, 0.00036898180293351996, 0.0003661253732983853, 0.0003632539231015302, 0.00036036907241216386, 0.00035747249368650656, 0.0003545659039186774, 0.00035165105757814855, 0.0003487297402010162, 0.000345803762420066, 0.00034287495421064074, 0.00033994515915755944, 0.00033701622859065236, 0.000334090015481403, 0.0003311683680356922, 0.0003282531229560711, 0.0003253460983813317, 0.00032244908654182534, 0.00031956384619630446, 0.00031669209494010903, 0.00031383550149491075, 0.0003109956781064829, 0.0003081741731883815, 0.00030537246435536605, 0.0003025919519903541, 0.00029983395348246654, 0.00029709969826134197, 0.0002943903237348406, 0.0002917068722143309, 0.000289050288885083, 0.00028642142085026027, 0.00028382101724709575, 0.0002812497304046316, 0.00027870811798526247, 0.0002761966460285465, 0.00027371569279621927, 0.000271265553302732, 0.0002688464444061344, 0.0002664585103297566, 0.00026410182848546517, 0.000261776415473928, 0.00025948223314538706, 0.00025721919461683577, 0.0002549871701568589, 0.00025278599288611615, 0.00025061546431023174, 0.0002484753600441801, 0.00024636543710750906, 0.00024428544937439144, 0.00024223519676791247, 0.00024021472535659793, 0.00023822517284754552, 0.0002362725453052837, 0.00023438473235867031, 0.0002326907376276078, 0.0002317955364227823, 0.00023460158084111688, 0.0002553504808879954, 0.0003654923269310345, 0.07977913825372723]}, "wall_time_s": 14.781522035598755}

==> anc/results/apps/vortex.json <==
{
 "N": 1024,
 "dt": 0.01,
 "t_end": 4.0,
 "J": -0.5395794058200668,
 "t_forward_s": 1.904151439666748,
 "t_adjoint_s": 3.732698917388916,
 "checks": [
  {
   "j": 5,
   "var": "g",
   "adjoint": 0.188520716802059,
   "fd": 0.1885207168150771
  },
  {
   "j": 5,
   "var": "y0",
   "adjoint": 0.0015638553851965269,
   "fd": 0.0015638554340391408
  },
  {
   "j": 100,
   "var": "g",
   "adjoint": 0.19906767355168542,
   "fd": 0.19906767340094333
  },
  {
   "j": 100,
   "var": "y0",
   "adjoint": 0.0019955371951776747,
   "fd": 0.0019955371799440513
  },
  {
   "j": 300,
   "var": "g",
   "adjoint": 0.03763876250541636,
   "fd": 0.03763876255113985
  },
  {
   "j": 300,
   "var": "y0",
   "adjoint": -0.00999493302430654,
   "fd": -0.009994932936852052
  },
  {
   "j": 512,
   "var": "g",
   "adjoint": -0.00010060143944954955,
   "fd": -0.00010060141608647655
  },
  {
   "j": 512,
   "var": "y0",
   "adjoint": 0.0003774492265866479,
   "fd": 0.00037744923853111345
  },
  {
   "j": 900,
   "var": "g",
   "adjoint": -0.19177212133666605,
   "fd": -0.19177212151610945
  },
  {
   "j": 900,
   "var": "y0",
   "adjoint": 0.0017123677499228751,
   "fd": 0.0017123678586195012
  }
 ]
}

==> anc/results/bench_bs_sweep.jsonl <==
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"clang-19 (sm_90 PTX, JIT)","clad":"2.0"}
{"kernel":"biot_savart_2d","n":256,"clad_vs_cuad_adjoint":1.670e-15,"t_primal_ms":0.1288,"t_cuad_adj_ms":0.4710,"t_clad_adj_ms":9.9426,"cuad_over_primal":3.66,"clad_over_primal":77.17,"clad_over_cuad":21.11}
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"clang-19 (sm_90 PTX, JIT)","clad":"2.0"}
{"kernel":"biot_savart_2d","n":512,"clad_vs_cuad_adjoint":2.125e-15,"t_primal_ms":0.2469,"t_cuad_adj_ms":0.9071,"t_clad_adj_ms":15.2237,"cuad_over_primal":3.67,"clad_over_primal":61.65,"clad_over_cuad":16.78}
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"clang-19 (sm_90 PTX, JIT)","clad":"2.0"}
{"kernel":"biot_savart_2d","n":1024,"clad_vs_cuad_adjoint":2.589e-15,"t_primal_ms":0.4789,"t_cuad_adj_ms":1.7847,"t_clad_adj_ms":29.2305,"cuad_over_primal":3.73,"clad_over_primal":61.03,"clad_over_cuad":16.38}
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"clang-19 (sm_90 PTX, JIT)","clad":"2.0"}
{"kernel":"biot_savart_2d","n":2048,"clad_vs_cuad_adjoint":2.456e-15,"t_primal_ms":0.9555,"t_cuad_adj_ms":3.6872,"t_clad_adj_ms":149.4915,"cuad_over_primal":3.86,"clad_over_primal":156.46,"clad_over_cuad":40.54}
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"clang-19 (sm_90 PTX, JIT)","clad":"2.0"}
{"kernel":"biot_savart_2d","n":4096,"clad_vs_cuad_adjoint":2.620e-15,"t_primal_ms":1.8844,"t_cuad_adj_ms":7.6498,"t_clad_adj_ms":994.0895,"cuad_over_primal":4.06,"clad_over_primal":527.55,"clad_over_cuad":129.95}
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"clang-19 (sm_90 PTX, JIT)","clad":"2.0"}
{"kernel":"biot_savart_2d","n":8192,"clad_vs_cuad_adjoint":3.286e-15,"t_primal_ms":3.7815,"t_cuad_adj_ms":15.2464,"t_clad_adj_ms":7203.2173,"cuad_over_primal":4.03,"clad_over_primal":1904.86,"clad_over_cuad":472.45,"note":"successful run (heap 4096 MB)"}
{"kernel":"biot_savart_2d","n":8192,"clad_runs":6,"clad_failures":4,"clad_error":"an illegal memory access was encountered","note":"device heap 4096 MB (one success with 8192 MB); failures occur during repeated launches"}


==> anc/results/bench_clad.jsonl <==
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"clang-19 (sm_90 PTX, JIT)","clad":"2.0"}
{"kernel":"burgers_1d","clad_vs_cuad_adjoint":1.432e-17,"t_primal_ms":0.2574,"t_cuad_adj_ms":0.8144,"t_clad_adj_ms":0.8107,"cuad_over_primal":3.16,"clad_over_primal":3.15,"clad_over_cuad":1.00}
{"kernel":"advdiff_2d","clad_vs_cuad_adjoint":6.975e-17,"t_primal_ms":0.6511,"t_cuad_adj_ms":1.2964,"t_clad_adj_ms":1.2954,"cuad_over_primal":1.99,"clad_over_primal":1.99,"clad_over_cuad":1.00}


==> anc/results/bench_cuad_nvcc.jsonl <==
{"device":"NVIDIA GeForce RTX 5080","cc":"12.0","compiler":"nvcc"}
{"kernel":"burgers_1d","tangent_vs_fd":5.534e-11,"dot_test":4.277e-16,"t_primal_ms":0.2681,"t_tangent_ms":0.6116,"t_adjoint_ms":0.8128,"tangent_over_primal":2.28,"adjoint_over_primal":3.03}
{"kernel":"advdiff_2d","tangent_vs_fd":2.127e-11,"dot_test":2.599e-16,"t_primal_ms":0.6988,"t_tangent_ms":1.5708,"t_adjoint_ms":1.4500,"tangent_over_primal":2.25,"adjoint_over_primal":2.07}
{"kernel":"nozzle_q1d_euler","tangent_vs_fd":1.180e-09,"dot_test":2.364e-16,"t_primal_ms":0.5417,"t_tangent_ms":1.3101,"t_adjoint_ms":3.3894,"tangent_over_primal":2.42,"adjoint_over_primal":6.26}
{"kernel":"biot_savart_2d","tangent_vs_fd":2.439e-09,"dot_test":1.874e-16,"t_primal_ms":3.7837,"t_tangent_ms":9.0184,"t_adjoint_ms":15.3252,"tangent_over_primal":2.38,"adjoint_over_primal":4.05}


==> anc/results/bs_tools.jsonl <==
{"tool":"cuad","n":256,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":7.075e-16,"t_primal_ms":0.1251,"t_adj_ms":0.4692,"adj_over_primal":3.75}
{"tool":"noacc","n":256,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":6.776e-16,"t_primal_ms":0.1250,"t_adj_ms":0.4926,"adj_over_primal":3.94}
{"tool":"clad","n":256,"heap_mb":64,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":489.8,"err_vs_cuad":1.786e-15,"t_primal_ms":0.1269,"t_adj_ms":9.6515,"adj_over_primal":76.05}
{"tool":"enzyme","n":256,"heap_mb":64,"local_bytes":0,"regs":60,"dev_mem_delta_mb":134.0,"err_vs_cuad":1.428e-15,"t_primal_ms":0.1239,"t_adj_ms":1.1258,"adj_over_primal":9.09}
{"tool":"enzyme_r","n":256,"heap_mb":8,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":8.251e-16,"t_primal_ms":0.1244,"t_adj_ms":0.3968,"adj_over_primal":3.19}
{"tool":"cuad","n":512,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":7.735e-16,"t_primal_ms":0.2449,"t_adj_ms":0.9056,"adj_over_primal":3.70}
{"tool":"noacc","n":512,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":7.292e-16,"t_primal_ms":0.2435,"t_adj_ms":0.9076,"adj_over_primal":3.73}
{"tool":"clad","n":512,"heap_mb":64,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":564.4,"err_vs_cuad":2.045e-15,"t_primal_ms":0.2672,"t_adj_ms":14.4837,"adj_over_primal":54.21}
{"tool":"enzyme","n":512,"heap_mb":64,"local_bytes":0,"regs":60,"dev_mem_delta_mb":134.0,"err_vs_cuad":2.204e-15,"t_primal_ms":0.2423,"t_adj_ms":2.3169,"adj_over_primal":9.56}
{"tool":"enzyme_r","n":512,"heap_mb":8,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.128e-15,"t_primal_ms":0.2455,"t_adj_ms":0.7785,"adj_over_primal":3.17}
{"tool":"cuad","n":1024,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.130e-15,"t_primal_ms":0.4807,"t_adj_ms":1.7823,"adj_over_primal":3.71}
{"tool":"noacc","n":1024,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.263e-15,"t_primal_ms":0.4810,"t_adj_ms":1.7837,"adj_over_primal":3.71}
{"tool":"clad","n":1024,"heap_mb":128,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":670.0,"err_vs_cuad":2.251e-15,"t_primal_ms":0.5024,"t_adj_ms":29.5109,"adj_over_primal":58.74}
{"tool":"enzyme","n":1024,"heap_mb":64,"local_bytes":0,"regs":60,"dev_mem_delta_mb":134.0,"err_vs_cuad":2.273e-15,"t_primal_ms":0.4781,"t_adj_ms":6.3623,"adj_over_primal":13.31}
{"tool":"enzyme_r","n":1024,"heap_mb":8,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.554e-15,"t_primal_ms":0.4776,"t_adj_ms":1.5375,"adj_over_primal":3.22}
{"tool":"cuad","n":2048,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.578e-15,"t_primal_ms":0.9869,"t_adj_ms":3.5783,"adj_over_primal":3.63}
{"tool":"noacc","n":2048,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.582e-15,"t_primal_ms":0.9743,"t_adj_ms":3.5783,"adj_over_primal":3.67}
{"tool":"clad","n":2048,"heap_mb":512,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":1319.5,"err_vs_cuad":2.202e-15,"t_primal_ms":0.9859,"t_adj_ms":1998.6227,"adj_over_primal":2027.23}
{"tool":"enzyme","n":2048,"heap_mb":128,"local_bytes":0,"regs":60,"dev_mem_delta_mb":262.0,"err_vs_cuad":2.301e-15,"t_primal_ms":0.9830,"t_adj_ms":26.2194,"adj_over_primal":26.67}
{"tool":"enzyme_r","n":2048,"heap_mb":8,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.016e-15,"t_primal_ms":0.9724,"t_adj_ms":3.1588,"adj_over_primal":3.25}
{"tool":"cuad","n":4096,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.158e-15,"t_primal_ms":1.8839,"t_adj_ms":7.5843,"adj_over_primal":4.03}
{"tool":"noacc","n":4096,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":-39.0,"err_vs_cuad":2.343e-15,"t_primal_ms":1.9204,"t_adj_ms":7.5115,"adj_over_primal":3.91}
{"tool":"clad","n":4096,"heap_mb":1024,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":2445.9,"err_vs_cuad":2.679e-15,"t_primal_ms":1.8764,"t_adj_ms":2088.9263,"adj_over_primal":1113.27}
{"tool":"enzyme","n":4096,"heap_mb":1024,"local_bytes":0,"regs":60,"dev_mem_delta_mb":2075.4,"err_vs_cuad":2.687e-15,"t_primal_ms":1.9030,"t_adj_ms":405.6740,"adj_over_primal":213.17}
{"tool":"enzyme_r","n":4096,"heap_mb":8,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.168e-15,"t_primal_ms":1.9132,"t_adj_ms":6.9073,"adj_over_primal":3.61}
{"tool":"cuad","n":8192,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":-11.2,"err_vs_cuad":2.820e-15,"t_primal_ms":4.0890,"t_adj_ms":18.0996,"adj_over_primal":4.43}
{"tool":"noacc","n":8192,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":-29.0,"err_vs_cuad":2.216e-15,"t_primal_ms":3.7581,"t_adj_ms":15.2122,"adj_over_primal":4.05}
{"tool":"clad","n":8192,"heap_mb":8192,"local_bytes":2680,"error":"an illegal memory access was encountered (during repeated launches, every heap size from 64 MB to 8 GB)"}
{"tool":"enzyme","n":8192,"heap_mb":4096,"local_bytes":0,"regs":60,"dev_mem_delta_mb":3488.6,"err_vs_cuad":3.450e-15,"t_primal_ms":4.0828,"t_adj_ms":56.9650,"adj_over_primal":13.95}
{"tool":"enzyme_r","n":8192,"heap_mb":8,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.517e-15,"t_primal_ms":3.7786,"t_adj_ms":13.6612,"adj_over_primal":3.62}
{"tool":"cuad","n":16384,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":3.945e-15,"t_primal_ms":21.3978,"t_adj_ms":66.9891,"adj_over_primal":3.13}
{"tool":"noacc","n":16384,"heap_mb":8,"local_bytes":0,"regs":50,"dev_mem_delta_mb":-19.9,"err_vs_cuad":3.769e-15,"t_primal_ms":13.1387,"t_adj_ms":55.1603,"adj_over_primal":4.20}
{"tool":"clad","n":16384,"heap_mb":8192,"local_bytes":2680,"error":"an illegal memory access was encountered"}
{"tool":"enzyme","n":16384,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7521.9,"err_vs_cuad":4.518e-15,"t_primal_ms":14.6931,"t_adj_ms":201.3404,"adj_over_primal":13.70}
{"tool":"enzyme_r","n":16384,"heap_mb":8,"local_bytes":0,"regs":48,"dev_mem_delta_mb":57.8,"err_vs_cuad":3.923e-15,"t_primal_ms":13.7927,"t_adj_ms":50.7136,"adj_over_primal":3.68}


==> anc/results/bs_tools_heap8g.jsonl <==
{"tool":"clad","n":256,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7833.1,"err_vs_cuad":1.695e-15,"t_primal_ms":0.1269,"t_adj_ms":9.6080,"adj_over_primal":75.73}
{"tool":"enzyme","n":256,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7659.2,"err_vs_cuad":1.736e-15,"t_primal_ms":0.1210,"t_adj_ms":1.1511,"adj_over_primal":9.51}
{"tool":"clad","n":512,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7808.3,"err_vs_cuad":1.954e-15,"t_primal_ms":0.2466,"t_adj_ms":115.8586,"adj_over_primal":469.84}
{"tool":"enzyme","n":512,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.005e-15,"t_primal_ms":0.2419,"t_adj_ms":2.3396,"adj_over_primal":9.67}
{"tool":"clad","n":1024,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.240e-15,"t_primal_ms":0.4823,"t_adj_ms":30.5901,"adj_over_primal":63.42}
{"tool":"enzyme","n":1024,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.238e-15,"t_primal_ms":0.5002,"t_adj_ms":6.3502,"adj_over_primal":12.70}
{"tool":"clad","n":2048,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.323e-15,"t_primal_ms":0.9740,"t_adj_ms":146.9275,"adj_over_primal":150.85}
{"tool":"enzyme","n":2048,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.456e-15,"t_primal_ms":0.9742,"t_adj_ms":27.9317,"adj_over_primal":28.67}
{"tool":"clad","n":4096,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.658e-15,"t_primal_ms":1.9173,"t_adj_ms":982.9182,"adj_over_primal":512.65}
{"tool":"enzyme","n":4096,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.781e-15,"t_primal_ms":1.8888,"t_adj_ms":311.8147,"adj_over_primal":165.08}
{"tool":"clad","n":8192,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":3.205e-15,"t_primal_ms":3.7652,"t_adj_ms":7225.4751,"adj_over_primal":1919.04}
{"tool":"enzyme","n":8192,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":3.025e-15,"t_primal_ms":3.7604,"t_adj_ms":39.3906,"adj_over_primal":10.48}
{"tool":"clad","n":16384,"heap_mb":8192,"local_bytes":2680,"error":"an illegal memory access was encountered"}
{"tool":"enzyme","n":16384,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":4.135e-15,"t_primal_ms":13.2369,"t_adj_ms":136.7688,"adj_over_primal":10.33}


==> anc/results/bs_tools_repeat.jsonl <==
{"rep":1,"tool":"cuad","n":256,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":6.744e-16,"t_primal_ms":0.1362,"t_adj_ms":0.4706,"adj_over_primal":3.45}
{"rep":1,"tool":"clad","n":256,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7895.8,"err_vs_cuad":1.601e-15,"t_primal_ms":0.1907,"t_adj_ms":9.8276,"adj_over_primal":51.55}
{"rep":1,"tool":"enzyme","n":256,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7635.6,"err_vs_cuad":1.768e-15,"t_primal_ms":0.1265,"t_adj_ms":1.1356,"adj_over_primal":8.98}
{"rep":1,"tool":"enzyme_r","n":256,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":8.296e-16,"t_primal_ms":0.2000,"t_adj_ms":0.4259,"adj_over_primal":2.13}
{"rep":1,"tool":"cuad","n":512,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":8.902e-16,"t_primal_ms":0.2643,"t_adj_ms":0.9064,"adj_over_primal":3.43}
{"rep":1,"tool":"clad","n":512,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.034e-15,"t_primal_ms":0.2445,"t_adj_ms":14.5717,"adj_over_primal":59.59}
{"rep":1,"tool":"enzyme","n":512,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.105e-15,"t_primal_ms":0.2400,"t_adj_ms":2.3224,"adj_over_primal":9.68}
{"rep":1,"tool":"enzyme_r","n":512,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.125e-15,"t_primal_ms":0.2405,"t_adj_ms":0.7782,"adj_over_primal":3.24}
{"rep":1,"tool":"cuad","n":1024,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.210e-15,"t_primal_ms":0.4754,"t_adj_ms":1.7818,"adj_over_primal":3.75}
{"rep":1,"tool":"clad","n":1024,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.201e-15,"t_primal_ms":0.4758,"t_adj_ms":31.4178,"adj_over_primal":66.03}
{"rep":1,"tool":"enzyme","n":1024,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7635.6,"err_vs_cuad":2.243e-15,"t_primal_ms":0.4790,"t_adj_ms":6.8164,"adj_over_primal":14.23}
{"rep":1,"tool":"enzyme_r","n":1024,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.451e-15,"t_primal_ms":0.4711,"t_adj_ms":1.5319,"adj_over_primal":3.25}
{"rep":1,"tool":"cuad","n":2048,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.286e-15,"t_primal_ms":0.9397,"t_adj_ms":6.9642,"adj_over_primal":7.41}
{"rep":1,"tool":"clad","n":2048,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7837.6,"err_vs_cuad":2.325e-15,"t_primal_ms":0.9673,"t_adj_ms":3874.6008,"adj_over_primal":4005.47}
{"rep":1,"tool":"enzyme","n":2048,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7624.3,"err_vs_cuad":2.187e-15,"t_primal_ms":0.9474,"t_adj_ms":27.9663,"adj_over_primal":29.52}
{"rep":1,"tool":"enzyme_r","n":2048,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.885e-15,"t_primal_ms":0.9526,"t_adj_ms":3.1443,"adj_over_primal":3.30}
{"rep":1,"tool":"cuad","n":4096,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.111e-15,"t_primal_ms":1.8764,"t_adj_ms":14.0134,"adj_over_primal":7.47}
{"rep":1,"tool":"clad","n":4096,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7839.6,"err_vs_cuad":2.626e-15,"t_primal_ms":1.9046,"t_adj_ms":15772.5742,"adj_over_primal":8281.13}
{"rep":1,"tool":"enzyme","n":4096,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7680.5,"err_vs_cuad":2.752e-15,"t_primal_ms":1.8831,"t_adj_ms":456.7772,"adj_over_primal":242.57}
{"rep":1,"tool":"enzyme_r","n":4096,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.763e-15,"t_primal_ms":1.8913,"t_adj_ms":6.7970,"adj_over_primal":3.59}
{"rep":1,"tool":"cuad","n":8192,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":3.221e-15,"t_primal_ms":16.6335,"t_adj_ms":56.6723,"adj_over_primal":3.41}
{"rep":1,"tool":"clad","n":8192,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7793.8,"err_vs_cuad":3.630e-15,"t_primal_ms":3.7585,"t_adj_ms":7094.1509,"adj_over_primal":1887.48}
{"rep":1,"tool":"enzyme","n":8192,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":3.008e-15,"t_primal_ms":3.7607,"t_adj_ms":39.4054,"adj_over_primal":10.48}
{"rep":1,"tool":"enzyme_r","n":8192,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.374e-15,"t_primal_ms":3.7697,"t_adj_ms":13.6772,"adj_over_primal":3.63}
{"rep":2,"tool":"cuad","n":256,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":6.632e-16,"t_primal_ms":0.1268,"t_adj_ms":0.4909,"adj_over_primal":3.87}
{"rep":2,"tool":"clad","n":256,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":1.592e-15,"t_primal_ms":0.1333,"t_adj_ms":9.5359,"adj_over_primal":71.55}
{"rep":2,"tool":"enzyme","n":256,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":1.795e-15,"t_primal_ms":0.1281,"t_adj_ms":1.1407,"adj_over_primal":8.91}
{"rep":2,"tool":"enzyme_r","n":256,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":7.889e-16,"t_primal_ms":0.1519,"t_adj_ms":0.3991,"adj_over_primal":2.63}
{"rep":2,"tool":"cuad","n":512,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":8.046e-16,"t_primal_ms":0.2443,"t_adj_ms":0.9052,"adj_over_primal":3.71}
{"rep":2,"tool":"clad","n":512,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":1.847e-15,"t_primal_ms":0.2643,"t_adj_ms":14.5773,"adj_over_primal":55.16}
{"rep":2,"tool":"enzyme","n":512,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.027e-15,"t_primal_ms":0.2664,"t_adj_ms":2.3183,"adj_over_primal":8.70}
{"rep":2,"tool":"enzyme_r","n":512,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.279e-15,"t_primal_ms":0.2642,"t_adj_ms":0.8017,"adj_over_primal":3.03}
{"rep":2,"tool":"cuad","n":1024,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.266e-15,"t_primal_ms":0.4756,"t_adj_ms":1.7801,"adj_over_primal":3.74}
{"rep":2,"tool":"clad","n":1024,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.237e-15,"t_primal_ms":0.5014,"t_adj_ms":31.2504,"adj_over_primal":62.33}
{"rep":2,"tool":"enzyme","n":1024,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.166e-15,"t_primal_ms":0.4787,"t_adj_ms":6.4091,"adj_over_primal":13.39}
{"rep":2,"tool":"enzyme_r","n":1024,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.658e-15,"t_primal_ms":0.4787,"t_adj_ms":1.5336,"adj_over_primal":3.20}
{"rep":2,"tool":"cuad","n":2048,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.443e-15,"t_primal_ms":0.9684,"t_adj_ms":3.6073,"adj_over_primal":3.73}
{"rep":2,"tool":"clad","n":2048,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.300e-15,"t_primal_ms":0.9734,"t_adj_ms":148.5509,"adj_over_primal":152.61}
{"rep":2,"tool":"enzyme","n":2048,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.257e-15,"t_primal_ms":0.9753,"t_adj_ms":26.4864,"adj_over_primal":27.16}
{"rep":2,"tool":"enzyme_r","n":2048,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.796e-15,"t_primal_ms":0.9458,"t_adj_ms":3.1544,"adj_over_primal":3.34}
{"rep":2,"tool":"cuad","n":4096,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.966e-15,"t_primal_ms":1.9427,"t_adj_ms":7.5383,"adj_over_primal":3.88}
{"rep":2,"tool":"clad","n":4096,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":2.530e-15,"t_primal_ms":1.8852,"t_adj_ms":980.8060,"adj_over_primal":520.28}
{"rep":2,"tool":"enzyme","n":4096,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":2.740e-15,"t_primal_ms":1.9196,"t_adj_ms":312.4846,"adj_over_primal":162.78}
{"rep":2,"tool":"enzyme_r","n":4096,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.009e-15,"t_primal_ms":1.9128,"t_adj_ms":6.7580,"adj_over_primal":3.53}
{"rep":2,"tool":"cuad","n":8192,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.501e-15,"t_primal_ms":3.7952,"t_adj_ms":15.1950,"adj_over_primal":4.00}
{"rep":2,"tool":"clad","n":8192,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":8398.0,"err_vs_cuad":3.223e-15,"t_primal_ms":3.8003,"t_adj_ms":7210.3892,"adj_over_primal":1897.31}
{"rep":2,"tool":"enzyme","n":8192,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7613.1,"err_vs_cuad":3.677e-15,"t_primal_ms":4.0869,"t_adj_ms":39.4573,"adj_over_primal":9.65}
{"rep":2,"tool":"enzyme_r","n":8192,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":32.6,"err_vs_cuad":3.257e-15,"t_primal_ms":5.9849,"t_adj_ms":24.3216,"adj_over_primal":4.06}
{"rep":3,"tool":"cuad","n":256,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":5.472e-16,"t_primal_ms":0.1210,"t_adj_ms":0.4655,"adj_over_primal":3.85}
{"rep":3,"tool":"clad","n":256,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7839.6,"err_vs_cuad":1.585e-15,"t_primal_ms":0.1239,"t_adj_ms":9.9530,"adj_over_primal":80.35}
{"rep":3,"tool":"enzyme","n":256,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":8194.0,"err_vs_cuad":1.580e-15,"t_primal_ms":0.1490,"t_adj_ms":1.1064,"adj_over_primal":7.43}
{"rep":3,"tool":"enzyme_r","n":256,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":7.703e-16,"t_primal_ms":0.2468,"t_adj_ms":0.3955,"adj_over_primal":1.60}
{"rep":3,"tool":"cuad","n":512,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":7.140e-16,"t_primal_ms":0.2412,"t_adj_ms":0.9065,"adj_over_primal":3.76}
{"rep":3,"tool":"clad","n":512,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7817.1,"err_vs_cuad":2.078e-15,"t_primal_ms":0.2430,"t_adj_ms":14.9410,"adj_over_primal":61.48}
{"rep":3,"tool":"enzyme","n":512,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7635.6,"err_vs_cuad":1.951e-15,"t_primal_ms":0.2404,"t_adj_ms":2.3512,"adj_over_primal":9.78}
{"rep":3,"tool":"enzyme_r","n":512,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.207e-15,"t_primal_ms":0.2435,"t_adj_ms":0.7974,"adj_over_primal":3.27}
{"rep":3,"tool":"cuad","n":1024,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.159e-15,"t_primal_ms":0.4786,"t_adj_ms":1.8193,"adj_over_primal":3.80}
{"rep":3,"tool":"clad","n":1024,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7839.6,"err_vs_cuad":2.188e-15,"t_primal_ms":0.4766,"t_adj_ms":29.3073,"adj_over_primal":61.50}
{"rep":3,"tool":"enzyme","n":1024,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7635.6,"err_vs_cuad":2.399e-15,"t_primal_ms":0.4781,"t_adj_ms":6.4545,"adj_over_primal":13.50}
{"rep":3,"tool":"enzyme_r","n":1024,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.720e-15,"t_primal_ms":0.4769,"t_adj_ms":1.5525,"adj_over_primal":3.26}
{"rep":3,"tool":"cuad","n":2048,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":1.600e-15,"t_primal_ms":0.9458,"t_adj_ms":3.5905,"adj_over_primal":3.80}
{"rep":3,"tool":"clad","n":2048,"heap_mb":8192,"local_bytes":2680,"regs":100,"dev_mem_delta_mb":7862.1,"err_vs_cuad":2.011e-15,"t_primal_ms":0.9456,"t_adj_ms":3709.4558,"adj_over_primal":3922.86}
{"rep":3,"tool":"enzyme","n":2048,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7624.3,"err_vs_cuad":2.225e-15,"t_primal_ms":0.9667,"t_adj_ms":27.2786,"adj_over_primal":28.22}
{"rep":3,"tool":"enzyme_r","n":2048,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.117e-15,"t_primal_ms":0.9838,"t_adj_ms":3.1279,"adj_over_primal":3.18}
{"rep":3,"tool":"cuad","n":4096,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.148e-15,"t_primal_ms":1.9049,"t_adj_ms":7.5739,"adj_over_primal":3.98}
{"rep":3,"tool":"clad","n":4096,"error":"failed"}
{"rep":3,"tool":"enzyme","n":4096,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7635.6,"err_vs_cuad":2.798e-15,"t_primal_ms":1.9043,"t_adj_ms":559.7748,"adj_over_primal":293.95}
{"rep":3,"tool":"enzyme_r","n":4096,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.336e-15,"t_primal_ms":1.9126,"t_adj_ms":8.0512,"adj_over_primal":4.21}
{"rep":3,"tool":"cuad","n":8192,"heap_mb":8192,"local_bytes":0,"regs":50,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.337e-15,"t_primal_ms":4.0442,"t_adj_ms":22.8301,"adj_over_primal":5.65}
{"rep":3,"tool":"clad","n":8192,"error":"failed"}
{"rep":3,"tool":"enzyme","n":8192,"heap_mb":8192,"local_bytes":0,"regs":60,"dev_mem_delta_mb":7615.6,"err_vs_cuad":3.611e-15,"t_primal_ms":3.7790,"t_adj_ms":47.5191,"adj_over_primal":12.57}
{"rep":3,"tool":"enzyme_r","n":8192,"heap_mb":8192,"local_bytes":0,"regs":48,"dev_mem_delta_mb":0.0,"err_vs_cuad":2.674e-15,"t_primal_ms":7.0026,"t_adj_ms":30.4005,"adj_over_primal":4.34}


==> anc/results/bs_tools_repeat_summary.json <==
[
 {
  "tool": "cuad",
  "n": 256,
  "runs": 3,
  "failures": 0,
  "median": 3.85,
  "min": 3.45,
  "max": 3.87
 },
 {
  "tool": "cuad",
  "n": 512,
  "runs": 3,
  "failures": 0,
  "median": 3.71,
  "min": 3.43,
  "max": 3.76
 },
 {
  "tool": "cuad",
  "n": 1024,
  "runs": 3,
  "failures": 0,
  "median": 3.75,
  "min": 3.74,
  "max": 3.8
 },
 {
  "tool": "cuad",
  "n": 2048,
  "runs": 3,
  "failures": 0,
  "median": 3.8,
  "min": 3.73,
  "max": 7.41
 },
 {
  "tool": "cuad",
  "n": 4096,
  "runs": 3,
  "failures": 0,
  "median": 3.98,
  "min": 3.88,
  "max": 7.47
 },
 {
  "tool": "cuad",
  "n": 8192,
  "runs": 3,
  "failures": 0,
  "median": 4.0,
  "min": 3.41,
  "max": 5.65
 },
 {
  "tool": "enzyme_r",
  "n": 256,
  "runs": 3,
  "failures": 0,
  "median": 2.13,
  "min": 1.6,
  "max": 2.63
 },
 {
  "tool": "enzyme_r",
  "n": 512,
  "runs": 3,
  "failures": 0,
  "median": 3.24,
  "min": 3.03,
  "max": 3.27
 },
 {
  "tool": "enzyme_r",
  "n": 1024,
  "runs": 3,
  "failures": 0,
  "median": 3.25,
  "min": 3.2,
  "max": 3.26
 },
 {
  "tool": "enzyme_r",
  "n": 2048,
  "runs": 3,
  "failures": 0,
  "median": 3.3,
  "min": 3.18,
  "max": 3.34
 },
 {
  "tool": "enzyme_r",
  "n": 4096,
  "runs": 3,
  "failures": 0,
  "median": 3.59,
  "min": 3.53,
  "max": 4.21
 },
 {
  "tool": "enzyme_r",
  "n": 8192,
  "runs": 3,
  "failures": 0,
  "median": 4.06,
  "min": 3.63,
  "max": 4.34
 },
 {
  "tool": "enzyme",
  "n": 256,
  "runs": 3,
  "failures": 0,
  "median": 8.91,
  "min": 7.43,
  "max": 8.98
 },
 {
  "tool": "enzyme",
  "n": 512,
  "runs": 3,
  "failures": 0,
  "median": 9.68,
  "min": 8.7,
  "max": 9.78
 },
 {
  "tool": "enzyme",
  "n": 1024,
  "runs": 3,
  "failures": 0,
  "median": 13.5,
  "min": 13.39,
  "max": 14.23
 },
 {
  "tool": "enzyme",
  "n": 2048,
  "runs": 3,
  "failures": 0,
  "median": 28.22,
  "min": 27.16,
  "max": 29.52
 },
 {
  "tool": "enzyme",
  "n": 4096,
  "runs": 3,
  "failures": 0,
  "median": 242.57,
  "min": 162.78,
  "max": 293.95
 },
 {
  "tool": "enzyme",
  "n": 8192,
  "runs": 3,
  "failures": 0,
  "median": 10.48,
  "min": 9.65,
  "max": 12.57
 },
 {
  "tool": "clad",
  "n": 256,
  "runs": 3,
  "failures": 0,
  "median": 71.55,
  "min": 51.55,
  "max": 80.35
 },
 {
  "tool": "clad",
  "n": 512,
  "runs": 3,
  "failures": 0,
  "median": 59.59,
  "min": 55.16,
  "max": 61.48
 },
 {
  "tool": "clad",
  "n": 1024,
  "runs": 3,
  "failures": 0,
  "median": 62.33,
  "min": 61.5,
  "max": 66.03
 },
 {
  "tool": "clad",
  "n": 2048,
  "runs": 3,
  "failures": 0,
  "median": 3922.86,
  "min": 152.61,
  "max": 4005.47
 },
 {
  "tool": "clad",
  "n": 4096,
  "runs": 2,
  "failures": 1,
  "median": 4400.705,
  "min": 520.28,
  "max": 8281.13
 },
 {
  "tool": "clad",
  "n": 8192,
  "runs": 2,
  "failures": 1,
  "median": 1892.395,
  "min": 1887.48,
  "max": 1897.31
 }
]

==> anc/results/burgers_accuracy.json <==
[
 {
  "nu": 0.3,
  "n": 513,
  "newton_res": 3.660852003484205e-14,
  "kappa": 142947.75635465793,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 4.816690971755276e-08,
   "grad_err": 9.437388533668043e-05,
   "cosine": 0.9999999994684341,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 2.408498501902747e-07,
   "grad_err": 7.145866194573346e-05,
   "cosine": 0.9999999976547141,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 8.787536458473626e-07,
   "grad_err": 0.005771569858342401,
   "cosine": 0.999998224818023,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 2.2896373510738826e-06,
   "grad_err": 0.0063887660585887265,
   "cosine": 0.999997695515862,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 1.0071631866135702e-05,
   "grad_err": 0.0766843968152024,
   "cosine": 0.9997855503522085,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.1,
  "n": 513,
  "newton_res": 1.1938258541455138e-14,
  "kappa": 100320.0575509636,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.585915444061739e-08,
   "grad_err": 2.3002679795078255e-05,
   "cosine": 0.999999999990148,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 7.537664084474475e-07,
   "grad_err": 0.0007842822422967753,
   "cosine": 0.9999999208303396,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 4.951500387148931e-06,
   "grad_err": 0.0031027868775367223,
   "cosine": 0.9999966120917715,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 1.1987680742498896e-05,
   "grad_err": 0.001830204628620105,
   "cosine": 0.999999010866062,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 1.977436254748595e-05,
   "grad_err": 0.0008296497825123425,
   "cosine": 0.9999997969464616,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.03,
  "n": 513,
  "newton_res": 4.89251976605598e-13,
  "kappa": 24714.721711929546,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.4889257664484914e-08,
   "grad_err": 7.418180451658353e-06,
   "cosine": 0.9999999999987124,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 7.947160179881223e-07,
   "grad_err": 0.0004670573448214119,
   "cosine": 0.999999929296111,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.0492852471642613e-05,
   "grad_err": 0.04116174820158945,
   "cosine": 0.9996950801257727,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.41945970257e-05,
   "grad_err": 0.12280096307549179,
   "cosine": 0.9967043659032246,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 6.299866055391241e-05,
   "grad_err": 0.01155421112378217,
   "cosine": 0.9999907662481533,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.01,
  "n": 513,
  "newton_res": 5.77272604718182e-15,
  "kappa": 7251.358670518873,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.4575578897876678e-08,
   "grad_err": 4.626963676042597e-07,
   "cosine": 0.9999999999999837,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 4.6025044253147185e-07,
   "grad_err": 6.417891709940302e-05,
   "cosine": 0.9999999997197382,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.1664058035945633e-05,
   "grad_err": 0.028113544062341348,
   "cosine": 0.9999654106462039,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.845654954182296e-05,
   "grad_err": 0.08913816356004749,
   "cosine": 0.9996214091667852,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 3.7257794632996664e-05,
   "grad_err": 0.001330951098867719,
   "cosine": 0.999999879026805,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.005,
  "n": 513,
  "newton_res": 2.0147078449994638e-14,
  "kappa": 3488.8817751644638,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.341721629002267e-08,
   "grad_err": 5.429352664932058e-08,
   "cosine": 0.9999999999999994,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 3.3551727095092e-07,
   "grad_err": 8.641388332438709e-07,
   "cosine": 0.9999999999996759,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.188091799088755e-05,
   "grad_err": 0.014892226000653692,
   "cosine": 0.9999924711481587,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.943020935486318e-05,
   "grad_err": 0.04834192493299861,
   "cosine": 0.9999176379207639,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 2.6223968063054028e-05,
   "grad_err": 0.0005695492542655485,
   "cosine": 0.9999999691037768,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.02,
  "n": 65,
  "newton_res": 4.981908982570893e-16,
  "kappa": 248.986476124477,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.4131996229912822e-08,
   "grad_err": 1.7661975611401997e-07,
   "cosine": 0.9999999999999984,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 6.876191650029804e-07,
   "grad_err": 1.6387803430147882e-06,
   "cosine": 0.999999999998818,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.2393183104358525e-05,
   "grad_err": 0.0007263049410116688,
   "cosine": 0.999999948922349,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 4.1194230502257715e-05,
   "grad_err": 0.0024335021825695833,
   "cosine": 0.9999994397316269,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 5.771870036321127e-05,
   "grad_err": 0.0009939204279188457,
   "cosine": 0.9999999564364009,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.02,
  "n": 129,
  "newton_res": 7.349676423018536e-16,
  "kappa": 979.1996138605931,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.6746096345032344e-08,
   "grad_err": 1.8786818206461093e-07,
   "cosine": 0.9999999999999976,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 6.732028702329503e-07,
   "grad_err": 6.5077363969996715e-06,
   "cosine": 0.9999999999788625,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.1135609983636744e-05,
   "grad_err": 0.0029175950041311145,
   "cosine": 0.9999992871652378,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.672193280467049e-05,
   "grad_err": 0.009670290271863263,
   "cosine": 0.9999921161677741,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 5.267026734133071e-05,
   "grad_err": 0.001960945742444438,
   "cosine": 0.999999862090081,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.02,
  "n": 257,
  "newton_res": 1.3034018309099338e-15,
  "kappa": 3894.4869736620217,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.6653646781321645e-08,
   "grad_err": 8.474468029700831e-07,
   "cosine": 0.999999999999969,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 6.514500064022461e-07,
   "grad_err": 0.00011438845357229206,
   "cosine": 0.9999999994903906,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.1128135218491288e-05,
   "grad_err": 0.01150494344216906,
   "cosine": 0.9999888964499465,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.631656166790155e-05,
   "grad_err": 0.03729226301729003,
   "cosine": 0.9998757733697498,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 5.27545400867264e-05,
   "grad_err": 0.002363436120441762,
   "cosine": 0.9999997503124448,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.02,
  "n": 513,
  "newton_res": 1.3062467774105357e-14,
  "kappa": 15542.19303500091,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.6112105283261082e-08,
   "grad_err": 5.350803226482367e-06,
   "cosine": 0.9999999999987492,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 6.343056235805034e-07,
   "grad_err": 0.0002395709535596874,
   "cosine": 0.9999999975638899,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.1119174924477347e-05,
   "grad_err": 0.04400694131642773,
   "cosine": 0.9998179600564816,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.6372002190340354e-05,
   "grad_err": 0.13561491505287115,
   "cosine": 0.9980086708282451,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 5.2311723208138905e-05,
   "grad_err": 0.0027271392005528113,
   "cosine": 0.9999978483104066,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.02,
  "n": 1025,
  "newton_res": 7.677885704764609e-13,
  "kappa": 62105.648153874674,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.6109638056002504e-08,
   "grad_err": 1.2227671393009959e-05,
   "cosine": 0.9999999999922344,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 6.525143351163623e-07,
   "grad_err": 0.0008007270349095124,
   "cosine": 0.9999999378855324,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.1111524102457528e-05,
   "grad_err": 0.16023579401288643,
   "cosine": 0.997200999630169,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.6368539617731515e-05,
   "grad_err": 0.40498391819696605,
   "cosine": 0.9711094944919099,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 5.2744171719547824e-05,
   "grad_err": 0.023058407661740207,
   "cosine": 0.9999809608788711,
   "sign_agree": 1.0
  }
 },
 {
  "nu": 0.02,
  "n": 2049,
  "newton_res": 3.864685697218244e-13,
  "kappa": 248304.61657059926,
  "ref_vs_analytic": 0.0,
  "ad32": {
   "jac_err": 2.6157568903410335e-08,
   "grad_err": 4.2232096255785946e-05,
   "cosine": 0.9999999998994453,
   "sign_agree": 1.0
  },
  "fd32_1e-2": {
   "jac_err": 6.391903402333998e-07,
   "grad_err": 0.004532255199255474,
   "cosine": 0.9999989499381665,
   "sign_agree": 1.0
  },
  "fd32_1e-3": {
   "jac_err": 1.108328334561199e-05,
   "grad_err": 0.45319059478179496,
   "cosine": 0.9590859550922862,
   "sign_agree": 1.0
  },
  "fd32_3e-4": {
   "jac_err": 3.637175512039857e-05,
   "grad_err": 0.7533487053172497,
   "cosine": 0.7591193719954824,
   "sign_agree": 1.0
  },
  "fd32_1e-4": {
   "jac_err": 5.204371488070406e-05,
   "grad_err": 0.06234439610670177,
   "cosine": 0.9997619482915779,
   "sign_agree": 1.0
  }
 }
]

==> anc/results/generated/clad_biot_savart_grad.txt <==
The code is: 
void biot_savart_grad_0_1_2_3_4(const double *xs, const double *ys, const double *g, double *uind, double *vind, double delta2, int n, double *_d_xs, double *_d_ys, double *_d_g, double *_d_uind, double *_d_vind) {
    double _d_delta2 = 0.;
    int _d_n = 0;
    bool _cond0;
    double _d_xi = 0.;
    double xi = 0.;
    double _d_yi = 0.;
    double yi = 0.;
    double _d_su = 0.;
    double su = 0.;
    double _d_sv = 0.;
    double sv = 0.;
    unsigned long _t0;
    int _d_j = 0;
    int j = 0;
    clad::tape<double> _t1 = {};
    double _d_dx = 0.;
    double dx = 0.;
    clad::tape<double> _t2 = {};
    double _d_dy = 0.;
    double dy = 0.;
    clad::tape<double> _t3 = {};
    double _d_r2 = 0.;
    double r2 = 0.;
    clad::tape<double> _t4 = {};
    clad::tape<double> _t5 = {};
    double _d_k = 0.;
    double k = 0.;
    int _d_i = 0;
    int i = blockIdx.x * blockDim.x + threadIdx.x;
    {
        _cond0 = i < n;
        if (_cond0) {
            xi = xs[i];
            yi = ys[i];
            su = 0.;
            sv = 0.;
            _t0 = 0UL;
            for (j = 0; ; j++) {
                {
                    if (!(j < n))
                        break;
                }
                _t0++;
                clad::push(_t1, dx) , dx = xi - xs[j];
                clad::push(_t2, dy) , dy = yi - ys[j];
                clad::push(_t3, r2) , r2 = dx * dx + dy * dy + delta2;
                clad::push(_t5, k) , k = g[j] / clad::push(_t4, (6.2831853071795862 * r2));
                su = su - k * dy;
                sv = sv + k * dx;
            }
            uind[i] = su;
            vind[i] = sv;
        }
    }
    if (_cond0) {
        {
            double _r_d3 = _d_vind[i];
            _d_vind[i] = 0.;
            _d_sv += _r_d3;
        }
        {
            double _r_d2 = _d_uind[i];
            _d_uind[i] = 0.;
            _d_su += _r_d2;
        }
        for (;; _t0--) {
            {
                if (!_t0)
                    break;
            }
            j--;
            {
                double _r_d1 = _d_sv;
                _d_sv = 0.;
                _d_sv += _r_d1;
                _d_k += _r_d1 * dx;
                _d_dx += k * _r_d1;
            }
            {
                double _r_d0 = _d_su;
                _d_su = 0.;
                _d_su += _r_d0;
                _d_k += -_r_d0 * dy;
                _d_dy += k * -_r_d0;
            }
            {
                atomicAdd(&_d_g[j], _d_k / clad::push(_t4, (6.2831853071795862 * r2)));
                double _r0 = _d_k * -(g[j] / (clad::push(_t4, (6.2831853071795862 * r2)) * clad::push(_t4, (6.2831853071795862 * r2))));
                _d_r2 += 6.2831853071795862 * _r0;
                _d_k = 0.;
                k = clad::pop(_t5);
            }
            {
                _d_dx += _d_r2 * dx;
                _d_dx += dx * _d_r2;
                _d_dy += _d_r2 * dy;
                _d_dy += dy * _d_r2;
                _d_delta2 += _d_r2;
                _d_r2 = 0.;
                r2 = clad::pop(_t3);
            }
            {
                _d_yi += _d_dy;
                atomicAdd(&_d_ys[j], -_d_dy);
                _d_dy = 0.;
                dy = clad::pop(_t2);
            }
            {
                _d_xi += _d_dx;
                atomicAdd(&_d_xs[j], -_d_dx);
                _d_dx = 0.;
                dx = clad::pop(_t1);
            }
        }
        atomicAdd(&_d_ys[i], _d_yi);
        atomicAdd(&_d_xs[i], _d_xi);
    }
}



==> anc/results/generated/clad_biot_savart_request.cu <==
#include "clad/Differentiator/Differentiator.h"
#include "kernels.cu"
int main() { auto g = clad::gradient(biot_savart, "xs, ys, g, uind, vind"); g.dump(); return 0; }


==> anc/results/generated/kernels_b.cuh <==
// Generated by cuad — reverse (adjoint) mode. DO NOT EDIT.
// source: kernels.cu
// Output adjoints (y_b) are seeds; input adjoints (x_b) are
// accumulated:  x_b += (df/dx)^T * y_b.
#include "cuad_rt.h"  // tape + atomicAdd support

__global__ void burgers_res_b(const double * u, double *u_b, const double * f, double *f_b, double * r, double *r_b, double nu, double h, int n)
{
  double nu_b = 0;
  double h_b = 0;
  double um;
  double um_b = 0;
  double uc;
  double uc_b = 0;
  double up;
  double up_b = 0;
  double conv;
  double conv_b = 0;
  double diff;
  double diff_b = 0;
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i > 0 && i < n - 1) {
    um = u[i - 1];
    uc = u[i];
    up = u[i + 1];
    conv = uc * (up - um) / (2.0 * h);
    diff = nu * (up - 2.0 * uc + um) / (h * h);
    r[i] = conv - diff - f[i];
  }
  if (i > 0 && i < n - 1) {
    double _cuad_b0 = r_b[i];
    r_b[i] = 0;
    conv_b += _cuad_b0;
    diff_b += -(_cuad_b0);
    atomicAdd(&f_b[i], -(_cuad_b0));
    nu_b += ((diff_b)/((h * h)))*((up - 2.0 * uc + um));
    up_b += (nu)*((diff_b)/((h * h)));
    uc_b += (2.0)*(-((nu)*((diff_b)/((h * h)))));
    um_b += (nu)*((diff_b)/((h * h)));
    h_b += (-((diff_b)*(nu * (up - 2.0 * uc + um)))/(((h * h))*((h * h))))*(h);
    h_b += (h)*(-((diff_b)*(nu * (up - 2.0 * uc + um)))/(((h * h))*((h * h))));
    uc_b += ((conv_b)/((2.0 * h)))*((up - um));
    up_b += (uc)*((conv_b)/((2.0 * h)));
    um_b += -((uc)*((conv_b)/((2.0 * h))));
    h_b += (2.0)*(-((conv_b)*(uc * (up - um)))/(((2.0 * h))*((2.0 * h))));
    atomicAdd(&u_b[i + 1], up_b);
    atomicAdd(&u_b[i], uc_b);
    atomicAdd(&u_b[i - 1], um_b);
  }
}

__global__ void advdiff_res_b(const double * q, double *q_b, const double * a, double *a_b, const double * b, double *b_b, double * r, double *r_b, double k, double h, int nx, int ny)
{
  double k_b = 0;
  double h_b = 0;
  int c;
  double qc;
  double qc_b = 0;
  double qe;
  double qe_b = 0;
  double qw;
  double qw_b = 0;
  double qn;
  double qn_b = 0;
  double qs;
  double qs_b = 0;
  double fe;
  double fe_b = 0;
  double fw;
  double fw_b = 0;
  double gn;
  double gn_b = 0;
  double gs;
  double gs_b = 0;
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  int j = blockIdx.y * blockDim.y + threadIdx.y;
  if (i > 0 && i < nx - 1 && j > 0 && j < ny - 1) {
    c = j * nx + i;
    qc = q[c];
    qe = q[c + 1];
    qw = q[c - 1];
    qn = q[c + nx];
    qs = q[c - nx];
    fe = 0.5 * (a[c] + a[c + 1]) * 0.5 * (qc + qe) - k * (qe - qc) / h;
    fw = 0.5 * (a[c] + a[c - 1]) * 0.5 * (qw + qc) - k * (qc - qw) / h;
    gn = 0.5 * (b[c] + b[c + nx]) * 0.5 * (qc + qn) - k * (qn - qc) / h;
    gs = 0.5 * (b[c] + b[c - nx]) * 0.5 * (qs + qc) - k * (qc - qs) / h;
    r[c] = (fe - fw + gn - gs) * h;
  }
  if (i > 0 && i < nx - 1 && j > 0 && j < ny - 1) {
    double _cuad_b0 = r_b[c];
    r_b[c] = 0;
    fe_b += (_cuad_b0)*(h);
    fw_b += -((_cuad_b0)*(h));
    gn_b += (_cuad_b0)*(h);
    gs_b += -((_cuad_b0)*(h));
    h_b += ((fe - fw + gn - gs))*(_cuad_b0);
    atomicAdd(&b_b[c], (0.5)*(((gs_b)*((qs + qc)))*(0.5)));
    atomicAdd(&b_b[c - nx], (0.5)*(((gs_b)*((qs + qc)))*(0.5)));
    qs_b += (0.5 * (b[c] + b[c - nx]) * 0.5)*(gs_b);
    qc_b += (0.5 * (b[c] + b[c - nx]) * 0.5)*(gs_b);
    k_b += ((-(gs_b))/(h))*((qc - qs));
    qc_b += (k)*((-(gs_b))/(h));
    qs_b += -((k)*((-(gs_b))/(h)));
    h_b += -((-(gs_b))*(k * (qc - qs)))/((h)*(h));
    atomicAdd(&b_b[c], (0.5)*(((gn_b)*((qc + qn)))*(0.5)));
    atomicAdd(&b_b[c + nx], (0.5)*(((gn_b)*((qc + qn)))*(0.5)));
    qc_b += (0.5 * (b[c] + b[c + nx]) * 0.5)*(gn_b);
    qn_b += (0.5 * (b[c] + b[c + nx]) * 0.5)*(gn_b);
    k_b += ((-(gn_b))/(h))*((qn - qc));
    qn_b += (k)*((-(gn_b))/(h));
    qc_b += -((k)*((-(gn_b))/(h)));
    h_b += -((-(gn_b))*(k * (qn - qc)))/((h)*(h));
    atomicAdd(&a_b[c], (0.5)*(((fw_b)*((qw + qc)))*(0.5)));
    atomicAdd(&a_b[c - 1], (0.5)*(((fw_b)*((qw + qc)))*(0.5)));
    qw_b += (0.5 * (a[c] + a[c - 1]) * 0.5)*(fw_b);
    qc_b += (0.5 * (a[c] + a[c - 1]) * 0.5)*(fw_b);
    k_b += ((-(fw_b))/(h))*((qc - qw));
    qc_b += (k)*((-(fw_b))/(h));
    qw_b += -((k)*((-(fw_b))/(h)));
    h_b += -((-(fw_b))*(k * (qc - qw)))/((h)*(h));
    atomicAdd(&a_b[c], (0.5)*(((fe_b)*((qc + qe)))*(0.5)));
    atomicAdd(&a_b[c + 1], (0.5)*(((fe_b)*((qc + qe)))*(0.5)));
    qc_b += (0.5 * (a[c] + a[c + 1]) * 0.5)*(fe_b);
    qe_b += (0.5 * (a[c] + a[c + 1]) * 0.5)*(fe_b);
    k_b += ((-(fe_b))/(h))*((qe - qc));
    qe_b += (k)*((-(fe_b))/(h));
    qc_b += -((k)*((-(fe_b))/(h)));
    h_b += -((-(fe_b))*(k * (qe - qc)))/((h)*(h));
    atomicAdd(&q_b[c - nx], qs_b);
    atomicAdd(&q_b[c + nx], qn_b);
    atomicAdd(&q_b[c - 1], qw_b);
    atomicAdd(&q_b[c + 1], qe_b);
    atomicAdd(&q_b[c], qc_b);
  }
}

__device__ void euler_flux_b(double r, double &r_b, double m, double &m_b, double e, double &e_b, double area, double &area_b, double * f, double *f_b)
{
  double gam = 1.4;
  double rho = r / area;
  double u = m / r;
  double p = (gam - 1.0) * (e / area - 0.5 * rho * u * u);
  f[0] = m;
  f[1] = m * u + p * area;
  f[2] = (e + p * area) * u;
  double rho_b = 0;
  double u_b = 0;
  double p_b = 0;
  double _cuad_b0 = f_b[2];
  f_b[2] = 0;
  e_b += (_cuad_b0)*(u);
  p_b += ((_cuad_b0)*(u))*(area);
  area_b += (p)*((_cuad_b0)*(u));
  u_b += ((e + p * area))*(_cuad_b0);
  double _cuad_b1 = f_b[1];
  f_b[1] = 0;
  m_b += (_cuad_b1)*(u);
  u_b += (m)*(_cuad_b1);
  p_b += (_cuad_b1)*(area);
  area_b += (p)*(_cuad_b1);
  double _cuad_b2 = f_b[0];
  f_b[0] = 0;
  m_b += _cuad_b2;
  e_b += (((gam - 1.0))*(p_b))/(area);
  area_b += -((((gam - 1.0))*(p_b))*(e))/((area)*(area));
  rho_b += (0.5)*(((-(((gam - 1.0))*(p_b)))*(u))*(u));
  u_b += (0.5 * rho)*((-(((gam - 1.0))*(p_b)))*(u));
  u_b += (0.5 * rho * u)*(-(((gam - 1.0))*(p_b)));
  m_b += (u_b)/(r);
  r_b += -((u_b)*(m))/((r)*(r));
  r_b += (rho_b)/(area);
  area_b += -((rho_b)*(r))/((area)*(area));
}

__device__ void sound_b(double r, double &r_b, double m, double &m_b, double e, double &e_b, double area, double &area_b, double sound_seed_b)
{
  double gam = 1.4;
  double rho = r / area;
  double u = m / r;
  double p = (gam - 1.0) * (e / area - 0.5 * rho * u * u);
  double rho_b = 0;
  double u_b = 0;
  double p_b = 0;
  u_b += (((u) >= 0 ? 1.0 : -1.0))*(sound_seed_b);
  p_b += (gam)*(((1.0/(2.0*sqrt(gam * p / rho)))*(sound_seed_b))/(rho));
  rho_b += -(((1.0/(2.0*sqrt(gam * p / rho)))*(sound_seed_b))*(gam * p))/((rho)*(rho));
  e_b += (((gam - 1.0))*(p_b))/(area);
  area_b += -((((gam - 1.0))*(p_b))*(e))/((area)*(area));
  rho_b += (0.5)*(((-(((gam - 1.0))*(p_b)))*(u))*(u));
  u_b += (0.5 * rho)*((-(((gam - 1.0))*(p_b)))*(u));
  u_b += (0.5 * rho * u)*(-(((gam - 1.0))*(p_b)));
  m_b += (u_b)/(r);
  r_b += -((u_b)*(m))/((r)*(r));
  r_b += (rho_b)/(area);
  area_b += -((rho_b)*(r))/((area)*(area));
}

__global__ void nozzle_res_b(const double * w, double *w_b, const double * area, double *area_b, double * res, double *res_b, double eps2, double h, int n)
{
  double eps2_b = 0;
  double h_b = 0;
  double fl[3];
  double fl_b[3] = {0};
  double fc[3];
  double fc_b[3] = {0};
  double fr[3];
  double fr_b[3] = {0};
  double sl;
  double sl_b = 0;
  double sr;
  double sr_b = 0;
  double gam;
  double rho;
  double rho_b = 0;
  double u;
  double u_b = 0;
  double p;
  double p_b = 0;
  double dadx;
  double dadx_b = 0;
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i > 0 && i < n - 1) {
    euler_flux(w[3 * (i - 1)], w[3 * (i - 1) + 1], w[3 * (i - 1) + 2], area[i - 1], fl);
    euler_flux(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i], fc);
    euler_flux(w[3 * (i + 1)], w[3 * (i + 1) + 1], w[3 * (i + 1) + 2], area[i + 1], fr);
    sl = 0.5 * (sound(w[3 * (i - 1)], w[3 * (i - 1) + 1], w[3 * (i - 1) + 2], area[i - 1]) +
                           sound(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i]));
    sr = 0.5 * (sound(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i]) +
                           sound(w[3 * (i + 1)], w[3 * (i + 1) + 1], w[3 * (i + 1) + 2], area[i + 1]));
    gam = 1.4;
    rho = w[3 * i] / area[i];
    u = w[3 * i + 1] / w[3 * i];
    p = (gam - 1.0) * (w[3 * i + 2] / area[i] - 0.5 * rho * u * u);
    dadx = (area[i + 1] - area[i - 1]) / (2.0 * h);
    for (int v = 0; v < 3; v++) {
      double hr = 0.5 * (fc[v] + fr[v]) - eps2 * sr * (w[3 * (i + 1) + v] - w[3 * i + v]);
      double hl = 0.5 * (fl[v] + fc[v]) - eps2 * sl * (w[3 * i + v] - w[3 * (i - 1) + v]);
      double src = (v == 1) ? p * dadx : 0.0;
      res[3 * i + v] = (hr - hl) / h - src;
    }
  }
  if (i > 0 && i < n - 1) {
    for (int v = (3) - 1; v >= ((int)(0)); v--) {
      double hr = 0.5 * (fc[v] + fr[v]) - eps2 * sr * (w[3 * (i + 1) + v] - w[3 * i + v]);
      double hl = 0.5 * (fl[v] + fc[v]) - eps2 * sl * (w[3 * i + v] - w[3 * (i - 1) + v]);
      double src = (v == 1) ? p * dadx : 0.0;
      res[3 * i + v] = (hr - hl) / h - src;
      double hr_b = 0;
      double hl_b = 0;
      double src_b = 0;
      double _cuad_b0 = res_b[3 * i + v];
      res_b[3 * i + v] = 0;
      hr_b += (_cuad_b0)/(h);
      hl_b += -((_cuad_b0)/(h));
      h_b += -((_cuad_b0)*((hr - hl)))/((h)*(h));
      src_b += -(_cuad_b0);
      p_b += ((((v == 1)) ? (src_b) : 0))*(dadx);
      dadx_b += (p)*((((v == 1)) ? (src_b) : 0));
      fl_b[v] += (0.5)*(hl_b);
      fc_b[v] += (0.5)*(hl_b);
      eps2_b += ((-(hl_b))*((w[3 * i + v] - w[3 * (i - 1) + v])))*(sl);
      sl_b += (eps2)*((-(hl_b))*((w[3 * i + v] - w[3 * (i - 1) + v])));
      atomicAdd(&w_b[3 * i + v], (eps2 * sl)*(-(hl_b)));
      atomicAdd(&w_b[3 * (i - 1) + v], -((eps2 * sl)*(-(hl_b))));
      fc_b[v] += (0.5)*(hr_b);
      fr_b[v] += (0.5)*(hr_b);
      eps2_b += ((-(hr_b))*((w[3 * (i + 1) + v] - w[3 * i + v])))*(sr);
      sr_b += (eps2)*((-(hr_b))*((w[3 * (i + 1) + v] - w[3 * i + v])));
      atomicAdd(&w_b[3 * (i + 1) + v], (eps2 * sr)*(-(hr_b)));
      atomicAdd(&w_b[3 * i + v], -((eps2 * sr)*(-(hr_b))));
    }
    atomicAdd(&area_b[i + 1], (dadx_b)/((2.0 * h)));
    atomicAdd(&area_b[i - 1], -((dadx_b)/((2.0 * h))));
    h_b += (2.0)*(-((dadx_b)*((area[i + 1] - area[i - 1])))/(((2.0 * h))*((2.0 * h))));
    atomicAdd(&w_b[3 * i + 2], (((gam - 1.0))*(p_b))/(area[i]));
    atomicAdd(&area_b[i], -((((gam - 1.0))*(p_b))*(w[3 * i + 2]))/((area[i])*(area[i])));
    rho_b += (0.5)*(((-(((gam - 1.0))*(p_b)))*(u))*(u));
    u_b += (0.5 * rho)*((-(((gam - 1.0))*(p_b)))*(u));
    u_b += (0.5 * rho * u)*(-(((gam - 1.0))*(p_b)));
    atomicAdd(&w_b[3 * i + 1], (u_b)/(w[3 * i]));
    atomicAdd(&w_b[3 * i], -((u_b)*(w[3 * i + 1]))/((w[3 * i])*(w[3 * i])));
    atomicAdd(&w_b[3 * i], (rho_b)/(area[i]));
    atomicAdd(&area_b[i], -((rho_b)*(w[3 * i]))/((area[i])*(area[i])));
    double _cuad_a1 = 0;
    double _cuad_a2 = 0;
    double _cuad_a3 = 0;
    double _cuad_a4 = 0;
    sound_b(w[3 * i], _cuad_a1, w[3 * i + 1], _cuad_a2, w[3 * i + 2], _cuad_a3, area[i], _cuad_a4, ((0.5)*(sr_b)));
    atomicAdd(&w_b[3 * i], _cuad_a1);
    atomicAdd(&w_b[3 * i + 1], _cuad_a2);
    atomicAdd(&w_b[3 * i + 2], _cuad_a3);
    atomicAdd(&area_b[i], _cuad_a4);
    double _cuad_a5 = 0;
    double _cuad_a6 = 0;
    double _cuad_a7 = 0;
    double _cuad_a8 = 0;
    sound_b(w[3 * (i + 1)], _cuad_a5, w[3 * (i + 1) + 1], _cuad_a6, w[3 * (i + 1) + 2], _cuad_a7, area[i + 1], _cuad_a8, ((0.5)*(sr_b)));
    atomicAdd(&w_b[3 * (i + 1)], _cuad_a5);
    atomicAdd(&w_b[3 * (i + 1) + 1], _cuad_a6);
    atomicAdd(&w_b[3 * (i + 1) + 2], _cuad_a7);
    atomicAdd(&area_b[i + 1], _cuad_a8);
    double _cuad_a9 = 0;
    double _cuad_a10 = 0;
    double _cuad_a11 = 0;
    double _cuad_a12 = 0;
    sound_b(w[3 * (i - 1)], _cuad_a9, w[3 * (i - 1) + 1], _cuad_a10, w[3 * (i - 1) + 2], _cuad_a11, area[i - 1], _cuad_a12, ((0.5)*(sl_b)));
    atomicAdd(&w_b[3 * (i - 1)], _cuad_a9);
    atomicAdd(&w_b[3 * (i - 1) + 1], _cuad_a10);
    atomicAdd(&w_b[3 * (i - 1) + 2], _cuad_a11);
    atomicAdd(&area_b[i - 1], _cuad_a12);
    double _cuad_a13 = 0;
    double _cuad_a14 = 0;
    double _cuad_a15 = 0;
    double _cuad_a16 = 0;
    sound_b(w[3 * i], _cuad_a13, w[3 * i + 1], _cuad_a14, w[3 * i + 2], _cuad_a15, area[i], _cuad_a16, ((0.5)*(sl_b)));
    atomicAdd(&w_b[3 * i], _cuad_a13);
    atomicAdd(&w_b[3 * i + 1], _cuad_a14);
    atomicAdd(&w_b[3 * i + 2], _cuad_a15);
    atomicAdd(&area_b[i], _cuad_a16);
    double _cuad_a17 = 0;
    double _cuad_a18 = 0;
    double _cuad_a19 = 0;
    double _cuad_a20 = 0;
    euler_flux_b(w[3 * (i + 1)], _cuad_a17, w[3 * (i + 1) + 1], _cuad_a18, w[3 * (i + 1) + 2], _cuad_a19, area[i + 1], _cuad_a20, fr, fr_b);
    atomicAdd(&w_b[3 * (i + 1)], _cuad_a17);
    atomicAdd(&w_b[3 * (i + 1) + 1], _cuad_a18);
    atomicAdd(&w_b[3 * (i + 1) + 2], _cuad_a19);
    atomicAdd(&area_b[i + 1], _cuad_a20);
    double _cuad_a21 = 0;
    double _cuad_a22 = 0;
    double _cuad_a23 = 0;
    double _cuad_a24 = 0;
    euler_flux_b(w[3 * i], _cuad_a21, w[3 * i + 1], _cuad_a22, w[3 * i + 2], _cuad_a23, area[i], _cuad_a24, fc, fc_b);
    atomicAdd(&w_b[3 * i], _cuad_a21);
    atomicAdd(&w_b[3 * i + 1], _cuad_a22);
    atomicAdd(&w_b[3 * i + 2], _cuad_a23);
    atomicAdd(&area_b[i], _cuad_a24);
    double _cuad_a25 = 0;
    double _cuad_a26 = 0;
    double _cuad_a27 = 0;
    double _cuad_a28 = 0;
    euler_flux_b(w[3 * (i - 1)], _cuad_a25, w[3 * (i - 1) + 1], _cuad_a26, w[3 * (i - 1) + 2], _cuad_a27, area[i - 1], _cuad_a28, fl, fl_b);
    atomicAdd(&w_b[3 * (i - 1)], _cuad_a25);
    atomicAdd(&w_b[3 * (i - 1) + 1], _cuad_a26);
    atomicAdd(&w_b[3 * (i - 1) + 2], _cuad_a27);
    atomicAdd(&area_b[i - 1], _cuad_a28);
  }
}

__global__ void biot_savart_b(const double * xs, double *xs_b, const double * ys, double *ys_b, const double * g, double *g_b, double * uind, double *uind_b, double * vind, double *vind_b, double delta2, int n)
{
  double delta2_b = 0;
  double xi;
  double xi_b = 0;
  double yi;
  double yi_b = 0;
  double su;
  double su_b = 0;
  double sv;
  double sv_b = 0;
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i < n) {
    xi = xs[i];
    yi = ys[i];
    su = 0.0;
    sv = 0.0;
    for (int j = 0; j < n; j++) {
      double dx = xi - xs[j];
      double dy = yi - ys[j];
      double r2 = dx * dx + dy * dy + delta2;
      double k = g[j] / (6.283185307179586 * r2);
      su = su - k * dy;
      sv = sv + k * dx;
    }
    uind[i] = su;
    vind[i] = sv;
  }
  if (i < n) {
    double _cuad_b0 = vind_b[i];
    vind_b[i] = 0;
    sv_b += _cuad_b0;
    double _cuad_b1 = uind_b[i];
    uind_b[i] = 0;
    su_b += _cuad_b1;
    for (int j = (n) - 1; j >= ((int)(0)); j--) {
      double dx = xi - xs[j];
      double dy = yi - ys[j];
      double r2 = dx * dx + dy * dy + delta2;
      double k = g[j] / (6.283185307179586 * r2);
      su = su - k * dy;
      sv = sv + k * dx;
      double dx_b = 0;
      double dy_b = 0;
      double r2_b = 0;
      double k_b = 0;
      k_b += (sv_b)*(dx);
      dx_b += (k)*(sv_b);
      k_b += (-(su_b))*(dy);
      dy_b += (k)*(-(su_b));
      atomicAdd(&g_b[j], (k_b)/((6.283185307179586 * r2)));
      r2_b += (6.283185307179586)*(-((k_b)*(g[j]))/(((6.283185307179586 * r2))*((6.283185307179586 * r2))));
      dx_b += (r2_b)*(dx);
      dx_b += (dx)*(r2_b);
      dy_b += (r2_b)*(dy);
      dy_b += (dy)*(r2_b);
      delta2_b += r2_b;
      yi_b += dy_b;
      atomicAdd(&ys_b[j], -(dy_b));
      xi_b += dx_b;
      atomicAdd(&xs_b[j], -(dx_b));
    }
    atomicAdd(&ys_b[i], yi_b);
    atomicAdd(&xs_b[i], xi_b);
  }
}



==> anc/results/generated/kernels_d.cuh <==
// Generated by cuad — forward (tangent) mode. DO NOT EDIT.
// source: kernels.cu
// Each active floating input x has a tangent partner x_d;
// the routine propagates directional derivatives (Jv).
#include "cuad_rt.h"  // atomicAdd support

__global__ void burgers_res_d(const double * u, const double * u_d, const double * f, const double * f_d, double * r, double * r_d, double nu, double nu_d, double h, double h_d, int n)
{
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i > 0 && i < n - 1) {
    double um_d = u_d[i - 1];
    double um = u[i - 1];
    double uc_d = u_d[i];
    double uc = u[i];
    double up_d = u_d[i + 1];
    double up = u[i + 1];
    double conv_d = (((uc_d)*((up - um)) + (uc)*((up_d - (um_d))))*((2.0 * h)) - ((uc * (up - um))*(((2.0)*(h_d)))))/(((2.0 * h))*((2.0 * h)));
    double conv = uc * (up - um) / (2.0 * h);
    double diff_d = (((nu_d)*((up - 2.0 * uc + um)) + (nu)*((up_d - ((2.0)*(uc_d)) + um_d)))*((h * h)) - ((nu * (up - 2.0 * uc + um))*(((h_d)*(h) + (h)*(h_d)))))/(((h * h))*((h * h)));
    double diff = nu * (up - 2.0 * uc + um) / (h * h);
    r_d[i] = conv_d - (diff_d) - (f_d[i]);
    r[i] = conv - diff - f[i];
  }
}

__global__ void advdiff_res_d(const double * q, const double * q_d, const double * a, const double * a_d, const double * b, const double * b_d, double * r, double * r_d, double k, double k_d, double h, double h_d, int nx, int ny)
{
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  int j = blockIdx.y * blockDim.y + threadIdx.y;
  if (i > 0 && i < nx - 1 && j > 0 && j < ny - 1) {
    int c = j * nx + i;
    double qc_d = q_d[c];
    double qc = q[c];
    double qe_d = q_d[c + 1];
    double qe = q[c + 1];
    double qw_d = q_d[c - 1];
    double qw = q[c - 1];
    double qn_d = q_d[c + nx];
    double qn = q[c + nx];
    double qs_d = q_d[c - nx];
    double qs = q[c - nx];
    double fe_d = (((0.5)*((a_d[c] + a_d[c + 1])))*(0.5))*((qc + qe)) + (0.5 * (a[c] + a[c + 1]) * 0.5)*((qc_d + qe_d)) - ((((k_d)*((qe - qc)) + (k)*((qe_d - (qc_d))))*(h) - ((k * (qe - qc))*(h_d)))/((h)*(h)));
    double fe = 0.5 * (a[c] + a[c + 1]) * 0.5 * (qc + qe) - k * (qe - qc) / h;
    double fw_d = (((0.5)*((a_d[c] + a_d[c - 1])))*(0.5))*((qw + qc)) + (0.5 * (a[c] + a[c - 1]) * 0.5)*((qw_d + qc_d)) - ((((k_d)*((qc - qw)) + (k)*((qc_d - (qw_d))))*(h) - ((k * (qc - qw))*(h_d)))/((h)*(h)));
    double fw = 0.5 * (a[c] + a[c - 1]) * 0.5 * (qw + qc) - k * (qc - qw) / h;
    double gn_d = (((0.5)*((b_d[c] + b_d[c + nx])))*(0.5))*((qc + qn)) + (0.5 * (b[c] + b[c + nx]) * 0.5)*((qc_d + qn_d)) - ((((k_d)*((qn - qc)) + (k)*((qn_d - (qc_d))))*(h) - ((k * (qn - qc))*(h_d)))/((h)*(h)));
    double gn = 0.5 * (b[c] + b[c + nx]) * 0.5 * (qc + qn) - k * (qn - qc) / h;
    double gs_d = (((0.5)*((b_d[c] + b_d[c - nx])))*(0.5))*((qs + qc)) + (0.5 * (b[c] + b[c - nx]) * 0.5)*((qs_d + qc_d)) - ((((k_d)*((qc - qs)) + (k)*((qc_d - (qs_d))))*(h) - ((k * (qc - qs))*(h_d)))/((h)*(h)));
    double gs = 0.5 * (b[c] + b[c - nx]) * 0.5 * (qs + qc) - k * (qc - qs) / h;
    r_d[c] = ((fe_d - (fw_d) + gn_d - (gs_d)))*(h) + ((fe - fw + gn - gs))*(h_d);
    r[c] = (fe - fw + gn - gs) * h;
  }
}

__device__ void euler_flux_d(double r, double r_d, double m, double m_d, double e, double e_d, double area, double area_d, double * f, double * f_d)
{
  double gam = 1.4;
  double rho_d = ((r_d)*(area) - ((r)*(area_d)))/((area)*(area));
  double rho = r / area;
  double u_d = ((m_d)*(r) - ((m)*(r_d)))/((r)*(r));
  double u = m / r;
  double p_d = ((gam - 1.0))*((((e_d)*(area) - ((e)*(area_d)))/((area)*(area)) - ((((0.5)*(rho_d))*(u) + (0.5 * rho)*(u_d))*(u) + (0.5 * rho * u)*(u_d))));
  double p = (gam - 1.0) * (e / area - 0.5 * rho * u * u);
  f_d[0] = m_d;
  f[0] = m;
  f_d[1] = (m_d)*(u) + (m)*(u_d) + (p_d)*(area) + (p)*(area_d);
  f[1] = m * u + p * area;
  f_d[2] = ((e_d + (p_d)*(area) + (p)*(area_d)))*(u) + ((e + p * area))*(u_d);
  f[2] = (e + p * area) * u;
}

__device__ double sound_d(double r, double r_d, double m, double m_d, double e, double e_d, double area, double area_d, double &sound_dout)
{
  double gam = 1.4;
  double rho_d = ((r_d)*(area) - ((r)*(area_d)))/((area)*(area));
  double rho = r / area;
  double u_d = ((m_d)*(r) - ((m)*(r_d)))/((r)*(r));
  double u = m / r;
  double p_d = ((gam - 1.0))*((((e_d)*(area) - ((e)*(area_d)))/((area)*(area)) - ((((0.5)*(rho_d))*(u) + (0.5 * rho)*(u_d))*(u) + (0.5 * rho * u)*(u_d))));
  double p = (gam - 1.0) * (e / area - 0.5 * rho * u * u);
  sound_dout = (((u) >= 0 ? 1.0 : -1.0))*(u_d) + ((((gam)*(p_d))*(rho) - ((gam * p)*(rho_d)))/((rho)*(rho)))/(2*sqrt(gam * p / rho));
  return fabs(u) + sqrt(gam * p / rho);
}

__global__ void nozzle_res_d(const double * w, const double * w_d, const double * area, const double * area_d, double * res, double * res_d, double eps2, double eps2_d, double h, double h_d, int n)
{
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i > 0 && i < n - 1) {
    double fl_d[3] = {0};
    double fc_d[3] = {0};
    double fr_d[3] = {0};
    double fl[3], fc[3], fr[3];
    euler_flux_d(w[3 * (i - 1)], w_d[3 * (i - 1)], w[3 * (i - 1) + 1], w_d[3 * (i - 1) + 1], w[3 * (i - 1) + 2], w_d[3 * (i - 1) + 2], area[i - 1], area_d[i - 1], fl, fl_d);
    euler_flux_d(w[3 * i], w_d[3 * i], w[3 * i + 1], w_d[3 * i + 1], w[3 * i + 2], w_d[3 * i + 2], area[i], area_d[i], fc, fc_d);
    euler_flux_d(w[3 * (i + 1)], w_d[3 * (i + 1)], w[3 * (i + 1) + 1], w_d[3 * (i + 1) + 1], w[3 * (i + 1) + 2], w_d[3 * (i + 1) + 2], area[i + 1], area_d[i + 1], fr, fr_d);
    double _cuad_c0_d = 0;
    sound_d(w[3 * (i - 1)], w_d[3 * (i - 1)], w[3 * (i - 1) + 1], w_d[3 * (i - 1) + 1], w[3 * (i - 1) + 2], w_d[3 * (i - 1) + 2], area[i - 1], area_d[i - 1], _cuad_c0_d);
    double _cuad_c1_d = 0;
    sound_d(w[3 * i], w_d[3 * i], w[3 * i + 1], w_d[3 * i + 1], w[3 * i + 2], w_d[3 * i + 2], area[i], area_d[i], _cuad_c1_d);
    double sl_d = (0.5)*((_cuad_c0_d + _cuad_c1_d));
    double sl = 0.5 * (sound(w[3 * (i - 1)], w[3 * (i - 1) + 1], w[3 * (i - 1) + 2], area[i - 1]) +
                           sound(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i]));
    double _cuad_c2_d = 0;
    sound_d(w[3 * i], w_d[3 * i], w[3 * i + 1], w_d[3 * i + 1], w[3 * i + 2], w_d[3 * i + 2], area[i], area_d[i], _cuad_c2_d);
    double _cuad_c3_d = 0;
    sound_d(w[3 * (i + 1)], w_d[3 * (i + 1)], w[3 * (i + 1) + 1], w_d[3 * (i + 1) + 1], w[3 * (i + 1) + 2], w_d[3 * (i + 1) + 2], area[i + 1], area_d[i + 1], _cuad_c3_d);
    double sr_d = (0.5)*((_cuad_c2_d + _cuad_c3_d));
    double sr = 0.5 * (sound(w[3 * i], w[3 * i + 1], w[3 * i + 2], area[i]) +
                           sound(w[3 * (i + 1)], w[3 * (i + 1) + 1], w[3 * (i + 1) + 2], area[i + 1]));
    double gam = 1.4;
    double rho_d = ((w_d[3 * i])*(area[i]) - ((w[3 * i])*(area_d[i])))/((area[i])*(area[i]));
    double rho = w[3 * i] / area[i];
    double u_d = ((w_d[3 * i + 1])*(w[3 * i]) - ((w[3 * i + 1])*(w_d[3 * i])))/((w[3 * i])*(w[3 * i]));
    double u = w[3 * i + 1] / w[3 * i];
    double p_d = ((gam - 1.0))*((((w_d[3 * i + 2])*(area[i]) - ((w[3 * i + 2])*(area_d[i])))/((area[i])*(area[i])) - ((((0.5)*(rho_d))*(u) + (0.5 * rho)*(u_d))*(u) + (0.5 * rho * u)*(u_d))));
    double p = (gam - 1.0) * (w[3 * i + 2] / area[i] - 0.5 * rho * u * u);
    double dadx_d = (((area_d[i + 1] - (area_d[i - 1])))*((2.0 * h)) - (((area[i + 1] - area[i - 1]))*(((2.0)*(h_d)))))/(((2.0 * h))*((2.0 * h)));
    double dadx = (area[i + 1] - area[i - 1]) / (2.0 * h);
    for (int v = 0; v < 3; v++) {
      double hr_d = (0.5)*((fc_d[v] + fr_d[v])) - (((eps2_d)*(sr) + (eps2)*(sr_d))*((w[3 * (i + 1) + v] - w[3 * i + v])) + (eps2 * sr)*((w_d[3 * (i + 1) + v] - (w_d[3 * i + v]))));
      double hr = 0.5 * (fc[v] + fr[v]) - eps2 * sr * (w[3 * (i + 1) + v] - w[3 * i + v]);
      double hl_d = (0.5)*((fl_d[v] + fc_d[v])) - (((eps2_d)*(sl) + (eps2)*(sl_d))*((w[3 * i + v] - w[3 * (i - 1) + v])) + (eps2 * sl)*((w_d[3 * i + v] - (w_d[3 * (i - 1) + v]))));
      double hl = 0.5 * (fl[v] + fc[v]) - eps2 * sl * (w[3 * i + v] - w[3 * (i - 1) + v]);
      double src_d = (((v == 1)) ? ((p_d)*(dadx) + (p)*(dadx_d)) : (0));
      double src = (v == 1) ? p * dadx : 0.0;
      res_d[3 * i + v] = (((hr_d - (hl_d)))*(h) - (((hr - hl))*(h_d)))/((h)*(h)) - (src_d);
      res[3 * i + v] = (hr - hl) / h - src;
    }
  }
}

__global__ void biot_savart_d(const double * xs, const double * xs_d, const double * ys, const double * ys_d, const double * g, const double * g_d, double * uind, double * uind_d, double * vind, double * vind_d, double delta2, double delta2_d, int n)
{
  int i = blockIdx.x * blockDim.x + threadIdx.x;
  if (i < n) {
    double xi_d = xs_d[i];
    double xi = xs[i];
    double yi_d = ys_d[i];
    double yi = ys[i];
    double su_d = 0;
    double su = 0.0;
    double sv_d = 0;
    double sv = 0.0;
    for (int j = 0; j < n; j++) {
      double dx_d = xi_d - (xs_d[j]);
      double dx = xi - xs[j];
      double dy_d = yi_d - (ys_d[j]);
      double dy = yi - ys[j];
      double r2_d = (dx_d)*(dx) + (dx)*(dx_d) + (dy_d)*(dy) + (dy)*(dy_d) + delta2_d;
      double r2 = dx * dx + dy * dy + delta2;
      double k_d = ((g_d[j])*((6.283185307179586 * r2)) - ((g[j])*(((6.283185307179586)*(r2_d)))))/(((6.283185307179586 * r2))*((6.283185307179586 * r2)));
      double k = g[j] / (6.283185307179586 * r2);
      su_d = su_d - ((k_d)*(dy) + (k)*(dy_d));
      su = su - k * dy;
      sv_d = sv_d + (k_d)*(dx) + (k)*(dx_d);
      sv = sv + k * dx;
    }
    uind_d[i] = su_d;
    uind[i] = su;
    vind_d[i] = sv_d;
    vind[i] = sv;
  }
}



==> anc/results/gpu.txt <==
NVIDIA GeForce RTX 5080, 610.88
Build cuda_12.8.r12.8/compiler.35583870_0
clang version 19.1.7 (https://github.com/conda-forge/clangdev-feedstock 3c5e7de432e909e225d8040e72a44724afb0c446)


==> anc/results/resource_usage.txt <==
_Z13biot_savart_bPKdPdS0_S1_S0_S1_S1_S1_S1_S1_di:   REG:50 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:988 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z12nozzle_res_bPKdPdS0_S1_S1_S1_ddi:   REG:86 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:964 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13advdiff_res_bPKdPdS0_S1_S0_S1_S1_S1_ddii:   REG:54 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:984 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13burgers_res_bPKdPdS0_S1_S1_S1_ddi:   REG:37 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:964 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13biot_savart_dPKdS0_S0_S0_S0_S0_PdS1_S1_S1_ddi:   REG:56 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:996 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z12nozzle_res_dPKdS0_S0_S0_PdS1_ddddi:   REG:122 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:980 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13advdiff_res_dPKdS0_S0_S0_S0_S0_PdS1_ddddii:   REG:58 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:1000 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13burgers_res_dPKdS0_S0_S0_PdS1_ddddi:   REG:42 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:980 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z11biot_savartPKdS0_S0_PdS1_di:   REG:48 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:948 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z26biot_savart_grad_0_1_2_3_4PKdS0_S0_PdS1_diPvS2_S2_S2_S2_S2_S2_:   REG:80 STACK:2680 SHARED:0 LOCAL:0 CONSTANT[0]:640 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z7clad_bsPKdS0_S0_PdS1_diS1_S1_S1_S1_S1_:   REG:80 STACK:2680 SHARED:0 LOCAL:0 CONSTANT[0]:624 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z12clad_advdiffPKdS0_S0_PdddiiS1_S1_S1_S1_:   REG:46 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:616 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z12clad_burgersPKdS0_PdddiS1_S1_S1_:   REG:38 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:600 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13biot_savart_bPKdPdS0_S1_S0_S1_S1_S1_S1_S1_di:   REG:52 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:620 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z12nozzle_res_bPKdPdS0_S1_S1_S1_ddi:   REG:90 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:596 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13advdiff_res_bPKdPdS0_S1_S0_S1_S1_S1_ddii:   REG:50 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:616 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z13burgers_res_bPKdPdS0_S1_S1_S1_ddi:   REG:38 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:596 TEXTURE:0 SURFACE:0 SAMPLER:0
_Z11biot_savartPKdS0_S0_PdS1_di:   REG:48 STACK:0 SHARED:0 LOCAL:0 CONSTANT[0]:580 TEXTURE:0 SURFACE:0 SAMPLER:0

